Genus-One Rigidity of Bounded Virasoro Pairings for 3D Gravity

We study whether varying the topological boundary of the doubled Virasoro TQFT can produce distinct torus pairings for an ensemble interpretation of 3D gravity. In the ordinary nondegenerate sector, every bounded pairing that commutes with the modular transformations is scalar, and vacuum normalization selects the diagonal pairing. The proof identifies the modular transformations with the even Weil representation and applies the Cowling--Steger lattice-restriction theorem. Under the ordinary block-diagonal vacuum--continuum ansatz, positivity and the two vacuum marginals also make a Borel-measure pairing bounded, without assuming absolute continuity; modular invariance then forces the same diagonal pairing. These two classes therefore contain no distinct torus pairings to average. A nontrivial Virasoro boundary ensemble must involve genus-one data outside these classes, additional sectors or vacuum--continuum couplings, or information invisible in the torus pairing. Elementary proofs in explicit regular sectors explain the rigidity mechanisms, and numerical calculations provide independent checks.

==> anc/virasoro-boundary-rigidity-arxiv-v1-code/README.md <==
# Reproducibility archive

This archive accompanies the arXiv v1 of “3D Gravity Does Not Average Like
Narain at Genus One: Rigidity of Virasoro Topological Boundaries.”

The analytic theorems in the paper do not depend on these computations. The code
reproduces the finite-grid commutant searches, the high-energy diagnostics and
the numerical guardrails discussed in the numerical section.

## Environment

- Python 3.9 or newer
- NumPy 1.24 or newer
- Matplotlib 3.7 or newer
- pytest 7.0 or newer

Create an isolated environment from the unpacked archive:

    python3 -m venv .venv
    source .venv/bin/activate
    python3 -m pip install -r requirements.txt

## Verification

Run the complete test suite:

    pytest -q

The arXiv-v1 release gate is 54 passing tests.

Reproduce the commutant table and the high-energy figure used in the paper:

    python scripts/symmetrized_commutant.py
    python scripts/highenergy_shift.py

The broader numerical cross-checks are:

    python scripts/tinvariant_commutant.py
    python scripts/dense_validation.py
    python scripts/symbol_minimax.py
    python scripts/symbol_fullline.py

The computations use finite cutoffs and quadratures. Their role is
corroboration and falsification of numerical artefacts, not proof of the exact
commutant theorem or of the still-open operator-norm gap.

## Contents

- vbr/: numerical kernels, grids, commutators and high-energy routines
- scripts/: executable reproduction scripts
- tests/: unit tests
- requirements.txt: minimal Python dependencies

The archive is generated from the same source tree as the submitted manuscript.


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/requirements.txt <==
numpy>=1.24
matplotlib>=3.7
pytest>=7.0


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/_bootstrap.py <==
"""Make the repo root importable when running scripts directly."""

import os
import sys

_REPO_ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
if _REPO_ROOT not in sys.path:
    sys.path.insert(0, _REPO_ROOT)


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/branch_cancellation.py <==
#!/usr/bin/env python3
"""Part E: finite-branch signed (and positive) cancellation test.

Part A showed a SINGLE high-energy shift tau_n: u -> u+n is not an approximate
S-commutant. Here we ask the sharper question: can a SIGNED combination

    N_F = sum_{n in F} c_n tau_n      (0 not in F)

cancel its commutator with S_tilde, even when each branch alone cannot? We build
M = [ vec( P_out [tau_n, S_tilde] P_in ) ]_{n in F} (scale-resolved: input ~R,
output ~ c_scale*R) and SVD it; sigma_min = min over ||c||=1 of the combined
commutator block. We report sigma_min, the conditioning, the minimizing
coefficients (and their +/-n symmetry), the best achievable with NON-negative
coefficients, and crucially the dependence on the energy scale R.

Finding (see notes/08): signed -- and even positive -- symmetric multi-branch
combinations form a high-energy approximate commutant in the tested scale-resolved
channels; the relative defect -> 0 as R -> infinity and as |F| grows. This is
STRONG NUMERICAL EVIDENCE that the *quantitative/uniform* gap (II) fails
(kappa_T = 0), while the *exact* commutant (I) stays one-dimensional (Part C): an
approximate, never exact, null sequence. NOT a theorem: a dense-scale/full-output
validation (Part F) is needed before stating kappa_T = 0 as a sharp conjecture. It
does NOT classify topological boundaries.

Usage:
    python scripts/branch_cancellation.py [--no-plot] [--outdir results]
"""

import argparse
import os

import _bootstrap  # noqa: F401

import numpy as np

from vbr import highenergy as he

FS = [[-1, 1], [-2, -1, 1, 2], [-3, -2, -1, 1, 2, 3]]
RS = [20.0, 40.0, 80.0, 160.0, 320.0]


def table_vs_F(R, A, rows_out) -> None:
    print(f"\n=== signed cancellation vs |F|   (R={R:.0f}, W=sqrt R, A={A}) ===")
    print("  rel_min = best ||sum c_n block_n|| / median||block_n||  (signed, ||c||=1)")
    print(f"{'c_scale':>8} {'|F|':>4} {'sigma_min':>11} {'cond':>9} {'rel_min':>9} {'pos_min':>11} {'sym':>5}")
    print("-" * 62)
    sp = he.grid_for_R(R, A=A, umax_factor=8.0)
    S = he.symmetrized_S(sp)
    W = np.sqrt(R)
    for c_scale in (0.5, 2.0, 1.0):
        tag = "(resonant)" if c_scale == 1.0 else "(clean)"
        for F in FS:
            r = he.signed_cancellation(S, sp, F, R, W, c_scale)
            print(f"{c_scale:>6.2f}{'':2} {len(F):>4} {r.sigma_min:>11.3e} {r.cond:>9.1f} "
                  f"{r.rel_min:>9.4f} {r.positive_min:>11.3e} {r.symmetry:>5.2f}  {tag if F is FS[0] else ''}")
            rows_out.append(dict(table="vsF", R=R, c_scale=c_scale, nF=len(F),
                                 rel_min=r.rel_min, cond=r.cond, pos_min=r.positive_min,
                                 sigma_min=r.sigma_min))
        print()
    del S


def table_vs_R(A, rows_out) -> None:
    print(f"\n=== signed cancellation vs R  (clean channels, A={A}) -- the key trend ===")
    print(f"{'F':>16} {'c_scale':>8} {'R':>6} {'rel_min':>9} {'cond':>9} {'pos_min':>11}")
    print("-" * 62)
    for F in FS[1:]:
        for c_scale in (0.5, 2.0):
            for R in RS:
                sp = he.grid_for_R(R, A=A, umax_factor=max(4.0, 2 * c_scale + 1))
                S = he.symmetrized_S(sp)
                r = he.signed_cancellation(S, sp, F, R, np.sqrt(R), c_scale)
                print(f"{str(F):>16} {c_scale:>8.2f} {R:>6.0f} {r.rel_min:>9.4f} "
                      f"{r.cond:>9.1f} {r.positive_min:>11.3e}")
                rows_out.append(dict(table="vsR", R=R, c_scale=c_scale, nF=len(F),
                                     rel_min=r.rel_min, cond=r.cond, pos_min=r.positive_min,
                                     sigma_min=r.sigma_min))
                del S
            print()
    print("  rel_min -> 0 as R grows  =>  high-energy multi-branch approximate null sequence.")


def diagnostics(rows_out) -> None:
    print("\n=== diagnostics ===")
    R, A, F = 160.0, 4, [-3, -2, -1, 1, 2, 3]
    W = np.sqrt(R)
    sp = he.grid_for_R(R, A=A, umax_factor=8.0)
    S = he.symmetrized_S(sp)

    # A-convergence
    print("  A-convergence of rel_min (F=+-1..3, c_s=0.5):", end=" ")
    for Aa in (4, 8):
        spa = he.grid_for_R(R, A=Aa, umax_factor=4.0)
        Sa = he.symmetrized_S(spa)
        print(f"A={Aa}:{he.signed_cancellation(Sa, spa, F, R, W, 0.5).rel_min:.4f}", end="  ")
        del Sa
    print()

    # cross-scale: fit c at 0.5, reuse it at 0.5/1/2 (genuine multi-scale invariance?)
    r = he.signed_cancellation(S, sp, F, R, W, 0.5)
    c = r.cmin

    def reldef(cc, cs):
        p_in = he.window(sp.u, R, W, "bump"); p_out = he.window(sp.u, cs * R, cs * W, "bump")
        blk = sum(cn * he.branch_block(S, sp, n, p_in, p_out) for cn, n in zip(cc, F))
        cols = np.nonzero(p_in)[0]; rows = np.nonzero(p_out)[0]
        SB = (S[np.ix_(rows, cols)] * p_in[cols][None, :]) * p_out[rows, None]
        return float(np.linalg.norm(blk) / np.linalg.norm(SB))

    print(f"  cross-scale (fit c @0.5): reldef @0.5={reldef(c, 0.5):.4f}  "
          f"@1.0={reldef(c, 1.0):.4f}  @2.0={reldef(c, 2.0):.4f}")
    print(f"  minimizing c (F={F}): {np.round(c, 3)}  (symmetric, all-positive => positive-cone too)")
    del S


def make_plot(rows, outdir) -> None:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    os.makedirs(outdir, exist_ok=True)

    fig, ax = plt.subplots(figsize=(6.6, 4.7))
    vsR = [r for r in rows if r["table"] == "vsR"]
    rs = sorted({r["R"] for r in vsR})
    styles = {(4, 0.5): "-o", (4, 2.0): "-s", (6, 0.5): "--o", (6, 2.0): "--s"}
    for nF in (4, 6):
        for cs in (0.5, 2.0):
            ys = [next((r["rel_min"] for r in vsR if r["R"] == R and r["nF"] == nF and r["c_scale"] == cs), np.nan) for R in rs]
            ax.loglog(rs, ys, styles[(nF, cs)], ms=5, label=f"|F|={nF}, c={cs}")
    r0 = np.array(rs, dtype=float)
    ax.loglog(r0, 0.2 * (r0 / r0[0]) ** -0.5, "k:", lw=1, label="ref -1/2")
    ax.loglog(r0, 0.13 * (r0 / r0[0]) ** -1.0, "k--", lw=1, label="ref -1")
    ax.set_xlabel("R (energy scale)"); ax.set_ylabel("rel_min (best signed cancellation)")
    ax.set_title("Multi-branch signed cancellation improves with energy\n"
                 "evidence for high-energy approximate null sequences "
                 "(if it persists in the continuum, the T-exact gap fails)")
    ax.legend(fontsize=7, ncol=2)
    fig.tight_layout(); p = os.path.join(outdir, "branch_cancellation_vs_R.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("\nwrote", p)


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--A", type=int, default=4)
    ap.add_argument("--no-plot", action="store_true")
    ap.add_argument("--outdir", default="results")
    args = ap.parse_args()

    print("Part E: finite-branch signed/positive cancellation vs S_tilde")
    print("N_F = sum_{n in F} c_n tau_n  (0 not in F);  scale-resolved blocks; SVD.")

    rows: list = []
    table_vs_F(160.0, args.A, rows)
    table_vs_R(args.A, rows)
    diagnostics(rows)

    print(
        "\nResult: single branches do NOT cancel (Part A), but SIGNED -- and even "
        "POSITIVE -- symmetric multi-branch combinations DO (in the tested "
        "scale-resolved channels): the relative defect falls with |F| and decays "
        "toward 0 as R grows (A-converged). This is a high-energy approximate null "
        "sequence => STRONG NUMERICAL EVIDENCE that the uniform quantitative gap "
        "(II) fails (kappa_T = 0); the EXACT commutant (I) stays one-dimensional "
        "(Part C): these are approximate, never exact, nulls. NOT a theorem -- a "
        "dense-scale/full-output validation (Part F) is the next step. Positive "
        "branch coefficients do NOT constitute a physical positive modular "
        "invariant. This does NOT classify topological boundaries."
    )

    if not args.no_plot:
        make_plot(rows, args.outdir)


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/dense_validation.py <==
#!/usr/bin/env python3
"""Part F: dense-scale / full-output validation of the Part E cancellation.

Part E found that a multi-branch combination fit at ONE scale channel cancels its
commutator there, with the relative defect falling as energy R grows. This script
asks the decisive question GPT raised: is that a genuine *global* approximate
commutant (=> kappa_T = 0), or only a *selected-scale* cancellation?

Findings (see notes/09):
  - Selected-scale, not global. An operator fit at c=0.5 cancels there (and a few
    accidental scales) but has O(1) relative defect across a dense holdout grid.
  - The best combination fit on a WIDE output band [0.25R,4R] has relative defect
    ~0.7 that is FLAT in R (no high-energy decay) and only slowly decreasing in
    the branch count M. So the Part E R-decay was single-scale overfitting, not a
    high-energy Weyl sequence.
  - The leading symbol A_M(sqrt c) - A_M(1/sqrt c) predicts the dense D_scale(c)
    curve: a finite trig polynomial can be made reciprocal-symmetric at chosen
    scales, not across a band -- the mechanism behind 'selected-scale'.

Conclusion: Part E does NOT establish kappa_T = 0. The quantitative-gap status is
OPEN; any gap failure would need branch count M -> infinity, not a fixed-M
high-energy sequence. This is evidence on a truncated grid, not a proof.

Usage:
    python scripts/dense_validation.py [--no-plot] [--outdir results]
"""

import argparse
import os

import _bootstrap  # noqa: F401

import numpy as np

from vbr import highenergy as he


def best_wideband_rel(F, R, a, b, A=4):
    """Smallest-singular-value relative defect of the best unit-norm combo on the
    output band [aR,bR] (Frobenius); = best achievable wide-band cancellation."""
    W = np.sqrt(R)
    sp = he.grid_for_R(R, A=A, umax_factor=max(5.0, b + 1))
    S = he.symmetrized_S(sp)
    p_in = he.window(sp.u, R, W, "bump")
    p_out = he.bandpass(sp.u, a * R, b * R)
    M = he._branch_matrix(S, sp, F, p_in, p_out)
    sv = np.linalg.svd(M, compute_uv=False)
    return sv[-1] / he._scale_block_strength_F(S, sp, p_in, p_out)


def dense_scale_section(outdir, rows):
    print("\n=== A. dense-scale validation (fit at one scale, test on a holdout) ===")
    R, F = 160.0, [-3, -2, -1, 1, 2, 3]
    W = np.sqrt(R)
    sp = he.grid_for_R(R, A=4, umax_factor=5.0)
    S = he.symmetrized_S(sp)
    c_grid = np.logspace(np.log10(0.25), np.log10(4.0), 41)
    resonant = np.isclose(c_grid, 1.0) | np.isclose(c_grid, 0.25, atol=0.02) | np.isclose(c_grid, 4.0, atol=0.1)
    for train in ([0.5], [0.5, 1.0, 2.0]):
        coeffs = he.fit_branch_coeffs(S, sp, F, R, W, train)
        d = np.array([he.dscale_relative(S, sp, F, coeffs, R, W, c) for c in c_grid])
        nonres = d[~resonant]
        print(f"  fit on c={train}:  D_scale  sup={d.max():.3f}  median={np.median(d):.3f}  "
              f"worst-nonresonant={nonres.max():.3f}")
        rows.append(("dense", tuple(train), d, coeffs))
    return sp, S, R, F, W, c_grid


def bandglobal_section(rows):
    print("\n=== B. bandpassed-global best cancellation vs R (upper bound on kappa_T) ===")
    F = [-3, -2, -1, 1, 2, 3]
    print(f"{'band':>12} {'R=40':>8} {'R=80':>8} {'R=160':>8} {'R=320':>8}")
    for a, b in [(0.5, 2.0), (0.25, 4.0), (0.125, 8.0)]:
        vals = [best_wideband_rel(F, R, a, b) for R in (40.0, 80.0, 160.0, 320.0)]
        print(f"  [{a},{b}]R".rjust(12) + " " + " ".join(f"{v:>8.3f}" for v in vals))
        rows.append(("band", (a, b), vals))


def mscaling_section(rows):
    print("\n=== C. branch-count scaling of the best wide-band [0.25,4] cancellation ===")
    print("  (flat in R => no high-energy Weyl sequence; trend in M decides kappa_T)")
    print(f"{'M':>3} {'R=40':>8} {'R=80':>8} {'R=160':>8} {'R=320':>8}")
    for M in (1, 2, 3, 4, 6, 8):
        F = [n for n in range(-M, M + 1) if n != 0]
        vals = [best_wideband_rel(F, R, 0.25, 4.0) for R in (40.0, 80.0, 160.0, 320.0)]
        print(f"{M:>3} " + " ".join(f"{v:>8.3f}" for v in vals))
        rows.append(("mscale", M, vals))


def absolute_section(sp, S, R, F, W):
    print("\n=== D. absolute normalized commutator of the wide-band best operator ===")
    p_in = he.window(sp.u, R, W, "bump")
    p_out = he.bandpass(sp.u, 0.25 * R, 4.0 * R)
    M = he._branch_matrix(S, sp, F, p_in, p_out)
    _, _, Vt = np.linalg.svd(M, full_matrices=False)
    cbest = Vt[-1]
    bg = he.bandglobal_relative(S, sp, F, cbest, R, W, 0.25, 4.0)
    print(f"  ||P_band [N,S] P_R||_op = {bg['raw_op']:.3f}")
    print(f"  ||N P_R||_op (~ dist(N,C1), N off-diagonal) = {bg['op_N']:.3f}")
    print(f"  ratio ||[N,S]||_op / ||N|| = {bg['rel']:.3f}   (O(1) => not an approx null)")


def symbol_section(sp, S, R, F, W, c_grid, outdir, rows):
    print("\n=== E. symbol diagnostic: does |A_M(sqrt c) - A_M(1/sqrt c)| match D_scale? ===")
    coeffs = he.fit_branch_coeffs(S, sp, F, R, W, [0.5])
    measured = np.array([he.dscale_relative(S, sp, F, coeffs, R, W, c) for c in c_grid])
    pred = he.symbol_defect(F, coeffs, c_grid)
    # scale predicted to measured by least squares (shape comparison)
    scale = (measured @ pred) / (pred @ pred) if pred @ pred > 0 else 1.0
    pred_s = scale * pred
    corr = np.corrcoef(measured, pred_s)[0, 1]
    print(f"  shape correlation(measured D_scale, |A_M(sqrt c)-A_M(1/sqrt c)|) = {corr:.3f}")
    print("  (high correlation confirms the leading local-Fourier symbol mechanism)")
    rows.append(("symbol", c_grid, measured, pred_s, corr))


def make_plots(rows, outdir):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    os.makedirs(outdir, exist_ok=True)

    fig, (a1, a2, a3) = plt.subplots(1, 3, figsize=(15, 4.4))

    # panel 1: dense D_scale(c) for fixed operators (selected-scale) + symbol
    sym = next((r for r in rows if r[0] == "symbol"), None)
    for r in rows:
        if r[0] == "dense":
            _, train, d, _ = r
            cg = np.logspace(np.log10(0.25), np.log10(4.0), len(d))
            a1.semilogx(cg, d, "-o", ms=3, label=f"fit c={list(train)}")
    if sym:
        _, cg, meas, pred_s, corr = sym
        a1.semilogx(cg, pred_s, "k--", lw=1.2, label=f"symbol |ΔA| (corr {corr:.2f})")
    for c in (0.25, 1.0, 4.0):
        a1.axvline(c, color="r", ls=":", lw=0.7)
    a1.set_xlabel("scale ratio c"); a1.set_ylabel("relative D_scale (fixed operator)")
    a1.set_title("Selected-scale: small only near fitted c\n(red: resonances)")
    a1.legend(fontsize=7)

    # panel 2: bandglobal best vs R (flat => no high-energy Weyl sequence)
    for r in rows:
        if r[0] == "band":
            _, (a, b), vals = r
            a2.plot([40, 80, 160, 320], vals, "-o", label=f"[{a},{b}]R")
    a2.set_xscale("log"); a2.set_xlabel("R"); a2.set_ylabel("best wide-band rel defect")
    a2.set_ylim(bottom=0); a2.set_title("Best multi-branch cancellation is FLAT in R\n(no high-energy decay)")
    a2.legend(fontsize=8)

    # panel 3: M-scaling at R=160
    ms = [(r[1], r[2][2]) for r in rows if r[0] == "mscale"]  # R=160 column
    if ms:
        Ms = [m for m, _ in ms]; vs = [v for _, v in ms]
        a3.plot(Ms, vs, "-o")
        a3.set_xlabel("branch count M"); a3.set_ylabel("best wide-band [0.25,4] rel (R=160)")
        a3.set_ylim(bottom=0); a3.set_title("Slow decrease with M, no plateau yet\n(kappa_T verdict unresolved)")

    fig.tight_layout()
    p = os.path.join(outdir, "dense_validation.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("\nwrote", p)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--no-plot", action="store_true")
    ap.add_argument("--outdir", default="results")
    args = ap.parse_args()

    print("Part F: dense-scale / full-output validation of the multi-branch cancellation")
    rows = []
    sp, S, R, F, W, c_grid = dense_scale_section(args.outdir, rows)
    bandglobal_section(rows)
    mscaling_section(rows)
    absolute_section(sp, S, R, F, W)
    symbol_section(sp, S, R, F, W, c_grid, args.outdir, rows)

    print(
        "\nConclusion: the Part E cancellation is SELECTED-SCALE, not a global approximate\n"
        "commutant. The best wide-band multi-branch defect is FLAT in R (no high-energy\n"
        "Weyl sequence) and only slowly decreasing in branch count M. So Part E does NOT\n"
        "establish kappa_T = 0; the quantitative-gap status is OPEN (a gap failure, if any,\n"
        "would require M -> infinity, not a fixed-complexity high-energy sequence).\n"
        "Evidence on a truncated grid; not a proof; says nothing about boundary classification."
    )
    if not args.no_plot:
        make_plots(rows, args.outdir)


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/highenergy_shift.py <==
#!/usr/bin/env python3
"""Part A: high-energy localized u-shift Weyl-defect test.

Question
--------
The T-exact joint commutant of (S, T) was one-dimensional (the diagonal
identity) on a finite grid. Is that ``dim = 1`` a truncation artifact? The most
dangerous artifact is a high-energy approximate symmetry tau_n: u -> u + n
(exactly T-exact; shrinks like n/(2 sqrt u) in momentum), which could give
Weyl-sequence-like *approximate* null vectors localized at high u.

We measure three *operator-norm* defects of the localized shift against the
symmetrized, b-independent modular kernel
    S_tilde(u, v) = sqrt(2) cos(4 pi sqrt(u v)) / (u v)^(1/4):

  D_same   : ||P_R [tau_n, S_tilde] P_R||_op           (resonant same-band channel)
  D_global : ||P_[u_lo,Umax] [tau_n, S_tilde] P_R||_op (the primary indicator)
  D_scale  : ||P_{cR} [tau_n, S_tilde] P_R||_op        (resolves the c-resonance)

each reported as raw defect / block strength / relative defect. We deliberately
avoid the global Frobenius ratio (its denominator diverges with the cutoff).

NB: null vectors / approximate nulls are genus-one modular-invariant *candidates*;
this does NOT classify topological boundaries.

Usage:
    python scripts/highenergy_shift.py [--A 4] [--no-plot] [--outdir results]
        [--Rs 10,20,40,80,160] [--quick]
"""

import argparse
import csv
import os

import _bootstrap  # noqa: F401

import numpy as np

from vbr.commutant import FiberSpace
from vbr import highenergy as he


def fmt(x: float) -> str:
    return f"{x:.3e}"


# --- consistency + faithfulness diagnostics ---------------------------------

def b_cancellation_check() -> None:
    direct = he.symmetrized_S(FiberSpace(K=30, A=8, b=1.0))
    print("b-cancellation (symmetrized Plancherel kernel must be b-independent):")
    for b in (1.0, 2.0):
        via = he.symmetrized_S_via_plancherel(FiberSpace(K=30, A=8, b=b))
        rel = np.linalg.norm(via - direct) / np.linalg.norm(direct)
        print(f"   ||S_tilde(plancherel, b={b}) - S_tilde(direct)|| / ||.|| = {rel:.2e}")


def involution_diagnostics() -> None:
    print("\nfaithfulness of S_tilde (continuum S is an involution; finite grid leaks):")
    for (K, A) in [(80, 8), (160, 16)]:
        sp = FiberSpace(K=K, A=A, b=1.0)
        res, opn = he.involution_residual(sp)
        print(f"   K={K} A={A}:  global ||S^2-I||/||I|| = {res:.3f}   ||S||_op = {opn:.3f}")
    sp = FiberSpace(K=160, A=16, b=1.0)
    loc = he.involution_residual_local(sp, [20, 40, 80, 120])
    print("   localized ||P_[lo,U](S^2-I)P_[lo,U]||_op (interior, lo=10) vs U:")
    # interior-band version (exclude low-P cells) to expose edge-leakage scaling
    S = he.symmetrized_S(sp); S2 = S @ S; u = sp.u
    for U in (40, 80, 120):
        ix = np.nonzero((u >= 10) & (u <= U))[0]
        B = S2[np.ix_(ix, ix)] - np.eye(ix.size)
        print(f"      [10,{U:>3}]: {np.linalg.norm(B, 2):.3f}")
    _ = loc


def n0_control(A: int) -> None:
    sp = FiberSpace(K=80, A=A, b=1.0)
    S = he.symmetrized_S(sp)
    d_same = he.defect_same(S, sp, 0, R=40, W=6)
    d_glob = he.defect_global(S, sp, 0, R=40, W=6, u_max=160)
    print(f"\nn=0 control (must be 0): D_same.raw={d_same.raw:.1e}  D_global.raw={d_glob.raw:.1e}")


# --- main tables ------------------------------------------------------------

def build(R: float, A: int, umax_factor: float = 8.0):
    sp = he.grid_for_R(R, A=A, umax_factor=umax_factor)
    return sp, he.symmetrized_S(sp)


def table_R_sweep(Rs, A, rows_out) -> None:
    """D_global relative defect vs R, for n=1,2,3, at Umax=4R, W=sqrt(R)."""
    print("\n=== D_global vs R   (Umax=4R, W=sqrt R, u_lo=4, bump window) ===")
    print(f"{'R':>6} {'n':>3} {'raw':>11} {'block':>11} {'relative':>11}")
    print("-" * 46)
    for R in Rs:
        sp, S = build(R, A, umax_factor=4.0)
        W = np.sqrt(R)
        for n in (1, 2, 3):
            d = he.defect_global(S, sp, n, R, W, u_max=4 * R, u_lo=4.0)
            print(f"{R:>6.0f} {n:>3} {fmt(d.raw):>11} {fmt(d.s_block):>11} {fmt(d.ratio):>11}")
            rows_out.append(dict(table="R_sweep", R=R, n=n, W=W, c="", umax=4 * R,
                                 A=A, raw=d.raw, block=d.s_block, rel=d.ratio))
        del S
    print("  (key question: does 'relative' -> 0 as R grows?)")


def table_scale(R, A, rows_out) -> None:
    """D_scale relative defect vs c, at fixed R, for n=1,2 (W=sqrt R)."""
    print(f"\n=== D_scale vs c   (R={R:.0f}, W=sqrt R, bump window) ===")
    print("  c=1 strong resonance; c=0.5,2 clean probes; c=0.25,4 even-n controls")
    print(f"{'n':>3} {'c':>6} {'raw':>11} {'block':>11} {'relative':>11}")
    print("-" * 42)
    sp, S = build(R, A, umax_factor=8.0)
    W = np.sqrt(R)
    for n in (1, 2):
        for c in (0.25, 0.5, 1.0, 2.0, 4.0):
            d = he.defect_scale(S, sp, n, R, W, c)
            tag = {1.0: "  <-res", 4.0: " <-even", 0.25: " <-even"}.get(c, "")
            print(f"{n:>3} {c:>6.2f} {fmt(d.raw):>11} {fmt(d.s_block):>11} {fmt(d.ratio):>11}{tag}")
            rows_out.append(dict(table="scale", R=R, n=n, W=W, c=c, umax="",
                                 A=A, raw=d.raw, block=d.s_block, rel=d.ratio))
        print()
    del S


def table_scale_vs_R(Rs, A, rows_out) -> None:
    """PRIMARY experiment: clean high-energy probe D_scale(c=0.5,2) vs R.

    Unlike D_global (whose operator norm is dominated by the low-u edge of the
    output band, see edge_localization), the c=0.5,2 scale-resolved defects keep
    BOTH input (u~R) and output (u~cR) at comparable high energy, away from the
    u_lo boundary and the grid top, AND off the c=1,4 resonances. This is the
    edge-free discriminator of a high-energy approximate symmetry.
    """
    print("\n=== PRIMARY: D_scale(c) vs R   (W=sqrt R, bump) -- edge-free probe ===")
    print(f"{'c':>5} {'R':>6} {'n':>3} {'raw':>11} {'block':>11} {'relative':>11}")
    print("-" * 48)
    for c in (1.0, 0.5, 2.0):
        tag = "resonant" if c == 1.0 else "CLEAN"
        print(f"-- c={c} ({tag}) --")
        for R in Rs:
            sp, S = build(R, A, umax_factor=max(4.0, 2 * c + 1))
            W = np.sqrt(R)
            for n in (1, 2):
                d = he.defect_scale(S, sp, n, R, W, c)
                print(f"{c:>5.2f} {R:>6.0f} {n:>3} {fmt(d.raw):>11} {fmt(d.s_block):>11} {fmt(d.ratio):>11}")
                rows_out.append(dict(table="scaleR", R=R, n=n, W=W, c=c, umax="",
                                     A=A, raw=d.raw, block=d.s_block, rel=d.ratio))
            del S
    print("  (key: do the CLEAN c=0.5,2 relatives -> 0 as R grows, or stay O(1)?)")


def table_umax_stability(R, A, rows_out) -> None:
    """D_global relative defect vs Umax (stability), R fixed, n=1,2, W=sqrt R."""
    print(f"\n=== D_global vs Umax  (R={R:.0f}, W=sqrt R) -- stability check ===")
    print(f"{'n':>3} {'Umax':>8} {'raw':>11} {'block':>11} {'relative':>11}")
    print("-" * 44)
    sp, S = build(R, A, umax_factor=12.0)   # grid top >> 8R so Umax stays interior
    W = np.sqrt(R)
    for n in (1, 2):
        for f in (2, 4, 8):
            d = he.defect_global(S, sp, n, R, W, u_max=f * R, u_lo=4.0)
            print(f"{n:>3} {f * R:>8.0f} {fmt(d.raw):>11} {fmt(d.s_block):>11} {fmt(d.ratio):>11}")
            rows_out.append(dict(table="umax", R=R, n=n, W=W, c="", umax=f * R,
                                 A=A, raw=d.raw, block=d.s_block, rel=d.ratio))
        print()
    # u_lo sensitivity: if D_global moves strongly with u_lo, the low edge dominates
    print(f"  u_lo sensitivity (n=1, Umax=4R): ", end="")
    for u_lo in (4.0, 8.0, 16.0, 0.5 * R):
        d = he.defect_global(S, sp, 1, R, W, u_max=4 * R, u_lo=u_lo)
        print(f"u_lo={u_lo:.0f}:{d.ratio:.2f} ", end="")
    print()
    del S


def table_W_scaling(R, A, rows_out) -> None:
    """D_global relative defect vs window-width scaling, R fixed, n=1."""
    print(f"\n=== D_global vs W-scaling  (R={R:.0f}, n=1, Umax=4R) ===")
    print(f"{'W-rule':>10} {'W':>7} {'raw':>11} {'block':>11} {'relative':>11}")
    print("-" * 52)
    sp, S = build(R, A, umax_factor=4.0)
    rules = [("5", 5.0), ("sqrt(R)", np.sqrt(R)), ("R^0.75", R ** 0.75), ("0.2R", 0.2 * R)]
    for name, W in rules:
        d = he.defect_global(S, sp, 1, R, W, u_max=4 * R, u_lo=4.0)
        print(f"{name:>10} {W:>7.2f} {fmt(d.raw):>11} {fmt(d.s_block):>11} {fmt(d.ratio):>11}")
        rows_out.append(dict(table="Wscale", R=R, n=1, W=W, c="", umax=4 * R,
                             A=A, raw=d.raw, block=d.s_block, rel=d.ratio))
    del S


def table_theta_convergence(rows_out) -> None:
    """theta-grid convergence of the headline defects at high R."""
    print("\n=== theta-grid (A) convergence ===")
    print(f"{'R':>5} {'n':>3} {'A':>3} {'Dglob_rel':>11} {'Dscale(c=0.5)_rel':>18}")
    print("-" * 44)
    # memory budget: limit A by R
    plan = [(40, [4, 8, 16]), (80, [4, 8]), (160, [4])]
    for R, As in plan:
        W = np.sqrt(R)
        for n in (1, 2):
            for A in As:
                sp, S = build(R, A, umax_factor=4.0)
                dg = he.defect_global(S, sp, n, R, W, u_max=4 * R, u_lo=4.0)
                ds = he.defect_scale(S, sp, n, R, W, 0.5)
                print(f"{R:>5.0f} {n:>3} {A:>3} {fmt(dg.ratio):>11} {fmt(ds.ratio):>18}")
                rows_out.append(dict(table="Aconv", R=R, n=n, W=W, c=0.5, umax=4 * R,
                                     A=A, raw=dg.raw, block=dg.s_block, rel=dg.ratio))
                del S
        print()


def sharp_vs_smooth(rows_out) -> None:
    print("\n=== sharp vs smooth window (cross-check; sharp leaks) ===")
    R, n, W = 80.0, 1, np.sqrt(80.0)
    sp, S = build(R, 4, umax_factor=4.0)
    for kind in ("bump", "gaussian", "sharp"):
        p_in = he.window(sp.u, R, W, kind)
        p_out = he.bandpass(sp.u, 4.0, 4 * R)
        d = he.defect(S, sp, n, p_in, p_out)
        print(f"   {kind:>9}: D_global relative = {d.ratio:.3e}")
    del S


def _leading_dir_u(S, sp, n, p_in, p_out):
    """u-values weighted by the leading left singular vector of the block."""
    cols = np.nonzero(p_in)[0]
    C = he.commutator_columns(S, sp, n, cols) * p_in[cols][None, :]
    rows = np.nonzero(p_out)[0]
    B = C[rows] * p_out[rows, None]
    U, s, _ = np.linalg.svd(B, full_matrices=False)
    return sp.u[rows], np.abs(U[:, 0])


def edge_localization_check() -> None:
    """Where does each defect's worst direction live? (edge-artifact detector)"""
    R, n, W = 80.0, 1, np.sqrt(80.0)
    sp, S = build(R, 4, umax_factor=8.0)
    print("\n=== where each defect's worst direction lives (R=80, n=1) ===")
    print("   output-u weight of the leading singular vector:")
    specs = [
        ("D_global [u_lo,4R]", he.window(sp.u, R, W, "bump"), he.bandpass(sp.u, 4.0, 4 * R), R, 3 * R),
        ("D_scale c=0.5",      he.window(sp.u, R, W, "bump"), he.window(sp.u, 0.5 * R, 0.5 * W, "bump"), 0.4 * R, 0.6 * R),
        ("D_scale c=2",        he.window(sp.u, R, W, "bump"), he.window(sp.u, 2.0 * R, 2.0 * W, "bump"), 1.6 * R, 2.4 * R),
    ]
    for label, p_in, p_out, lo_b, hi_b in specs:
        uu, w = _leading_dir_u(S, sp, n, p_in, p_out)
        tot = w.sum() or 1.0
        lo = w[uu < lo_b].sum() / tot
        mid = w[(uu >= lo_b) & (uu < hi_b)].sum() / tot
        hi = w[uu >= hi_b].sum() / tot
        print(f"   {label:>20}:  below band {lo:.2f} | in band {mid:.2f} | above band {hi:.2f}")
    print("   (D_scale concentrated IN-band => clean high-energy probe, not an edge effect)")
    del S


# --- plots ------------------------------------------------------------------

def make_plots(rows, outdir) -> None:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    os.makedirs(outdir, exist_ok=True)

    # fig 1 (PRIMARY): clean D_scale(c=0.5,2) relative vs R, per n
    sr = [r for r in rows if r["table"] == "scaleR"]
    rs = sorted({r["R"] for r in sr})
    fig, ax = plt.subplots(figsize=(6.6, 4.6))
    styles = {0.5: "-o", 2.0: "-s", 1.0: ":^"}
    for c in (0.5, 2.0, 1.0):
        for n in (1, 2):
            ys = [next((r["rel"] for r in sr if r["R"] == R and r["n"] == n and r["c"] == c), np.nan) for R in rs]
            lab = f"c={c} n={n}" + (" (resonant)" if c == 1.0 else "")
            ax.loglog(rs, ys, styles[c], ms=5, label=lab, alpha=0.85 if c != 1.0 else 0.5)
    r0 = np.array(rs, dtype=float)
    ax.loglog(r0, 1.0 * (r0 / r0[0]) ** -0.5, "k--", lw=1, label="ref slope -1/2")
    ax.set_xlabel("R (energy scale, u ~ R)")
    ax.set_ylabel("relative D_scale")
    ax.set_title("Clean high-energy shift defect vs R\nc=0.5,2 (solid) stay O(1) => rigidity; c=1 (dotted) is resonant")
    ax.legend(fontsize=7, ncol=2)
    fig.tight_layout(); p = os.path.join(outdir, "highenergy_Dscale_vs_R.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("wrote", p)

    # fig 2: D_scale relative vs c
    sc = [r for r in rows if r["table"] == "scale"]
    if sc:
        R = sc[0]["R"]
        cs = sorted({r["c"] for r in sc})
        fig, ax = plt.subplots(figsize=(6.4, 4.6))
        for n in (1, 2):
            ys = [next(r["rel"] for r in sc if r["c"] == c and r["n"] == n) for c in cs]
            ax.plot(cs, ys, "-o", label=f"n={n}")
        for c in (0.25, 1.0, 4.0):
            ax.axvline(c, color="r", ls=":", lw=0.8)
        ax.set_xscale("log")
        ax.set_xlabel("scale ratio c  (output u ~ cR)")
        ax.set_ylabel("relative D_scale")
        ax.set_title(f"Scale-resolved defect (R={R:.0f})\nred: resonant c=0.25,1,4; trust c=0.5,2")
        ax.legend(fontsize=8)
        fig.tight_layout(); p = os.path.join(outdir, "highenergy_Dscale_vs_c.png")
        fig.savefig(p, dpi=140); plt.close(fig); print("wrote", p)

    # fig 3: Umax-stability and A-convergence
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.4))
    um = [r for r in rows if r["table"] == "umax"]
    if um:
        R = um[0]["R"]
        for n in (1, 2):
            xs = sorted({r["umax"] for r in um if r["n"] == n})
            ys = [next(r["rel"] for r in um if r["umax"] == x and r["n"] == n) for x in xs]
            a1.plot([x / R for x in xs], ys, "-o", label=f"n={n}")
        a1.set_xlabel("Umax / R"); a1.set_ylabel("relative D_global")
        a1.set_title(f"Umax stability (R={R:.0f})"); a1.legend(fontsize=8)
    ac = [r for r in rows if r["table"] == "Aconv"]
    if ac:
        for R in sorted({r["R"] for r in ac}):
            for n in (1,):
                xs = sorted({r["A"] for r in ac if r["R"] == R and r["n"] == n})
                ys = [next(r["rel"] for r in ac if r["A"] == x and r["R"] == R and r["n"] == n) for x in xs]
                a2.plot(xs, ys, "-o", label=f"R={R:.0f}, n={n}")
        a2.set_xlabel("A (theta nodes)"); a2.set_ylabel("relative D_global")
        a2.set_title("theta-grid convergence"); a2.legend(fontsize=8)
    fig.tight_layout(); p = os.path.join(outdir, "highenergy_stability.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("wrote", p)


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--A", type=int, default=4, help="theta nodes per unit cell (main runs)")
    ap.add_argument("--Rs", default="10,20,40,80,160")
    ap.add_argument("--no-plot", action="store_true")
    ap.add_argument("--outdir", default="results")
    ap.add_argument("--quick", action="store_true", help="skip the heavy convergence table")
    args = ap.parse_args()
    Rs = [float(x) for x in args.Rs.split(",")]

    print("High-energy localized u-shift Weyl-defect test (Part A)")
    print("kernel: S_tilde(u,v) = sqrt2 cos(4 pi sqrt(uv))/(uv)^1/4  (b-independent)")
    print("tau_n : |k,theta> -> |k+n,theta>  (exact integer u-shift, T-exact)")
    print("op-norm via largest singular value of the windowed commutator block.\n")

    b_cancellation_check()
    involution_diagnostics()
    n0_control(args.A)

    rows: list[dict] = []
    table_scale_vs_R(Rs, args.A, rows)            # PRIMARY (edge-free)
    edge_localization_check()
    table_scale(max(Rs), args.A, rows)            # c-resonance structure at largest R
    table_R_sweep(Rs, args.A, rows)               # D_global (corroborating; low-u edge)
    table_umax_stability(80.0 if 80.0 in Rs else Rs[len(Rs) // 2], args.A, rows)
    table_W_scaling(80.0 if 80.0 in Rs else Rs[len(Rs) // 2], args.A, rows)
    sharp_vs_smooth(rows)
    if not args.quick:
        table_theta_convergence(rows)

    # dump all triples for the report
    os.makedirs(args.outdir, exist_ok=True)
    csv_path = os.path.join(args.outdir, "highenergy_defects.csv")
    with open(csv_path, "w", newline="") as f:
        wr = csv.DictWriter(f, fieldnames=["table", "R", "n", "W", "c", "umax", "A", "raw", "block", "rel"])
        wr.writeheader()
        for r in rows:
            wr.writerow(r)
    print("\nwrote", csv_path)

    if not args.no_plot:
        make_plots(rows, args.outdir)

    print(
        "\nInterpretation key (see GPT round 2, section 8):\n"
        "  - D_global & D_scale(c=0.5,2) -> 0 as R grows  => high-energy approximate\n"
        "    null sequence exists; finite-K dim=1 may be exact but NOT uniform in energy.\n"
        "  - they stay O(1)                              => dim=1 is not a simple\n"
        "    truncation artifact.\n"
        "  - strong dependence on Umax/A/window/boundary => fix numerics before any\n"
        "    physical reading.\n"
        "Candidates, not topological boundaries; this does not classify boundaries."
    )


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/make_plots.py <==
#!/usr/bin/env python3
"""Generate the figures that visualise graph-type rigidity.

Produces, in results/:
    commutator_bars.png    bar chart of [N,S], [N,T] for the four kernels
    sweep_dilation.png     commutator vs lambda for phi(p)=lambda p
    sweep_shift.png        commutator vs a      for phi(p)=p+a
    sweep_hyperbola.png    commutator vs n      for phi(p)=sqrt(p^2+n)

Each sweep shows the commutator collapsing only as the deformation returns to
the diagonal value (lambda=1, a=0, n=0).

Usage:
    python scripts/make_plots.py [--P 4.0] [--N 400] [--outdir results]
"""

import argparse
import functools
import os

import _bootstrap  # noqa: F401

import numpy as np
import matplotlib

matplotlib.use("Agg")  # headless rendering
import matplotlib.pyplot as plt

from vbr import Grid, commutator_report
from vbr.commutators import relative_commutator_norm
from vbr.graphs import (
    graph_operator,
    phi_identity,
    phi_scale,
    phi_shift,
    phi_sqrt,
)
from vbr.kernels import S_operator, T_operator


def plot_bars(grid: Grid, outdir: str) -> None:
    families = [
        ("identity\np", phi_identity),
        ("dilation\n1.3 p", functools.partial(phi_scale, lam=1.3)),
        ("hyperbola\nsqrt(p^2+1)", functools.partial(phi_sqrt, n=1.0)),
        ("shift\np+0.5", functools.partial(phi_shift, a=0.5)),
    ]
    labels, cs, ct = [], [], []
    for label, phi in families:
        rep = commutator_report(grid, phi, label)
        labels.append(label)
        cs.append(rep.comm_S)
        ct.append(rep.comm_T)

    x = np.arange(len(labels))
    w = 0.38
    fig, ax = plt.subplots(figsize=(7.5, 4.5))
    ax.bar(x - w / 2, cs, w, label="[N, S]")
    ax.bar(x + w / 2, ct, w, label="[N, T]")
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.set_ylabel("relative commutator norm")
    ax.set_title("Modular commutators of graph-type kernels\n(only the diagonal vanishes)")
    ax.legend()
    fig.tight_layout()
    path = os.path.join(outdir, "commutator_bars.png")
    fig.savefig(path, dpi=140)
    plt.close(fig)
    print("wrote", path)


def _sweep(grid, make_phi, values):
    S = S_operator(grid)
    T = T_operator(grid)
    cs, ct = [], []
    for v in values:
        N = graph_operator(grid, make_phi(v))
        cs.append(relative_commutator_norm(N, S))
        ct.append(relative_commutator_norm(N, T))
    return np.array(cs), np.array(ct)


def plot_sweep(grid, make_phi, values, diagonal_value, xlabel, title, fname, outdir):
    cs, ct = _sweep(grid, make_phi, values)
    fig, ax = plt.subplots(figsize=(7.0, 4.5))
    ax.plot(values, cs, "-o", ms=3, label="[N, S]")
    ax.plot(values, ct, "-s", ms=3, label="[N, T]")
    ax.axvline(diagonal_value, color="k", ls="--", lw=1, label="diagonal")
    ax.set_xlabel(xlabel)
    ax.set_ylabel("relative commutator norm")
    ax.set_title(title)
    ax.legend()
    fig.tight_layout()
    path = os.path.join(outdir, fname)
    fig.savefig(path, dpi=140)
    plt.close(fig)
    print("wrote", path)


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--P", type=float, default=4.0)
    ap.add_argument("--N", type=int, default=400)
    ap.add_argument("--outdir", type=str, default="results")
    args = ap.parse_args()

    outdir = os.path.abspath(args.outdir)
    os.makedirs(outdir, exist_ok=True)
    grid = Grid(P=args.P, N=args.N)

    plot_bars(grid, outdir)

    plot_sweep(
        grid,
        lambda lam: functools.partial(phi_scale, lam=lam),
        np.linspace(0.6, 1.4, 41),
        diagonal_value=1.0,
        xlabel="dilation factor lambda",
        title="phi(p) = lambda p  (commutator vanishes only at lambda = 1)",
        fname="sweep_dilation.png",
        outdir=outdir,
    )
    plot_sweep(
        grid,
        lambda a: functools.partial(phi_shift, a=a),
        np.linspace(-1.0, 1.0, 41),
        diagonal_value=0.0,
        xlabel="shift a",
        title="phi(p) = p + a  (commutator vanishes only at a = 0)",
        fname="sweep_shift.png",
        outdir=outdir,
    )
    plot_sweep(
        grid,
        lambda n: functools.partial(phi_sqrt, n=n),
        np.linspace(-1.0, 3.0, 41),
        diagonal_value=0.0,
        xlabel="hyperbola shift n",
        title="phi(p) = sqrt(p^2 + n)\n[N,T] vanishes at every integer n; only [N,S] pins n = 0",
        fname="sweep_hyperbola.png",
        outdir=outdir,
    )


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/run_scan.py <==
#!/usr/bin/env python3
"""Scan the four graph-type kernels and print their modular commutators.

Usage:
    python scripts/run_scan.py [--P 4.0] [--N 400] [--lam 1.3] [--n 1.0] [--a 0.5]

Prints a table of the relative Frobenius norms || [N_phi, S] || and
|| [N_phi, T] || for phi in {identity, dilation, hyperbola, shift}. Only the
identity (diagonal) kernel should give vanishing commutators.
"""

import argparse
import functools

import _bootstrap  # noqa: F401  (puts repo root on sys.path)

from vbr import Grid, commutator_report
from vbr.graphs import phi_identity, phi_scale, phi_shift, phi_sqrt


def build_families(lam: float, n: float, a: float):
    return [
        ("identity  phi(p)=p", phi_identity),
        (f"dilation  phi(p)={lam:g} p", functools.partial(phi_scale, lam=lam)),
        (f"hyperbola phi(p)=sqrt(p^2+{n:g})", functools.partial(phi_sqrt, n=n)),
        (f"shift     phi(p)=p+{a:g}", functools.partial(phi_shift, a=a)),
    ]


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--P", type=float, default=4.0, help="momentum cutoff")
    ap.add_argument("--N", type=int, default=400, help="number of grid points")
    ap.add_argument("--lam", type=float, default=1.3, help="dilation factor")
    ap.add_argument("--n", type=float, default=1.0, help="hyperbola shift")
    ap.add_argument("--a", type=float, default=0.5, help="momentum shift")
    args = ap.parse_args()

    grid = Grid(P=args.P, N=args.N)
    print(f"grid: P={grid.P}  N={grid.N}  dp={grid.step:.4g}\n")

    header = f"{'kernel':36s} {'meas.pres.':>10s} {'[N,S]':>12s} {'[N,T]':>12s}"
    print(header)
    print("-" * len(header))
    for label, phi in build_families(args.lam, args.n, args.a):
        rep = commutator_report(grid, phi, label)
        mp = "yes" if rep.measure_preserving else "no"
        print(f"{rep.label:36s} {mp:>10s} {rep.comm_S:12.4e} {rep.comm_T:12.4e}")

    print(
        "\nInterpretation: only phi(p)=p (the diagonal kernel) yields vanishing "
        "commutators. This is numerical evidence, not a proof "
        "(see notes/02_conjecture.md)."
    )


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/symbol_fullline.py <==
#!/usr/bin/env python3
"""Part H: band-to-full-line behaviour of the symbol minimax under the
operator-relevant (multiplier) normalization.

Part G found the L2-normalized symbol minimax eps_M -> 0 (slowly). But the L2 /
coefficient norm does NOT control the operator norm of N = sum a_n tau_n: that is
the multiplier norm ||A||_inf = sup_t |A(t)| over the full period. Part H redoes
the minimax under that operator-relevant norm and studies the band-to-full-line
limit, testing the obstruction (H.3): on a wide band, A_M(x) ~ A_M(1/x) with x up
to Lambda forces A_M ~ const over ~Lambda periods, and the constant (n=0) mode is
excluded -- which should give a positive floor (=> kappa_T > 0).

Findings (notes/11):
  - Under multiplier (operator) normalization the defect ratio PLATEAUS at a
    positive value as M grows, and the floor GROWS with band width
    (~0.35 on c in [0.25,4], ~0.85 on c in [1/16,16]).
  - The L2-normalized eps_M -> 0 of Part G is a CONCENTRATION artifact (the
    minimizer puts L2 mass where reciprocal symmetry is free, near x ~ 1).
  - Operator validation: the best wide-band ||[N,S]||_op / ||N||_op stays O(1).
So the operator-relevant evidence leans back toward kappa_T > 0 (a genuine gap).
NOT established (the true multiplier-norm minimax / a lower bound is the analytic
crux); evidence on a truncated grid, not a proof.

Usage:
    python scripts/symbol_fullline.py [--no-plot] [--outdir results]
"""

import argparse
import os

import _bootstrap  # noqa: F401

import numpy as np

from vbr import highenergy as he


def _eval(coeffs, Lam, ng=6000):
    """Defect ratios + diagnostics for a symbol A(x)=2 sum a_n cos(2 pi n x)."""
    M = len(coeffs)
    n = np.arange(1, M + 1)
    xlo, xhi = 1.0 / Lam, Lam
    x = np.linspace(xlo, xhi, ng)
    dx = (xhi - xlo) / (ng - 1)
    A_I = 2.0 * (coeffs[:, None] * np.cos(2 * np.pi * np.outer(n, x))).sum(0)
    D = A_I - 2.0 * (coeffs[:, None] * np.cos(2 * np.pi * np.outer(n, 1.0 / x))).sum(0)
    t = np.linspace(0, 1, 4000)
    A_per = 2.0 * (coeffs[:, None] * np.cos(2 * np.pi * np.outer(n, t))).sum(0)
    A_inf = np.abs(A_per).max()
    L2num = np.sqrt((D * D).sum() * dx)
    L2den = np.sqrt((A_I * A_I).sum() * dx)
    mass = (A_I * A_I) * dx
    return dict(
        epsL2=L2num / L2den,                 # L2-band normalized (Part G)
        eps_mult=L2num / A_inf,              # operator (multiplier) normalized
        eps_inf_mult=np.abs(D).max() / A_inf,
        peaky=A_inf / L2den,
        frac_near1=mass[np.abs(x - 1) < 0.3].sum() / mass.sum(),
    )


def hA_three_norms(rows):
    print("=== H.A  three normalizations vs M (fixed band) ===")
    print("  L2-band eps -> 0 (Part G); multiplier (operator) eps is the real one")
    for Lam, lab in [(2.0, "c[0.25,4]"), (4.0, "c[1/16,16]")]:
        print(f"  Lambda={Lam} ({lab}):")
        print(f"    {'M':>4} {'eps(L2)':>9} {'eps(mult)':>10} {'eps(inf/mult)':>14}")
        for M in (8, 16, 32, 64, 128, 256):
            _, a = he.symbol_minimax(M, 1.0 / Lam, Lam, norm="l2")
            r = _eval(a, Lam)
            print(f"    {M:>4} {r['epsL2']:>9.3f} {r['eps_mult']:>10.3f} {r['eps_inf_mult']:>14.3f}")
            rows.append(("hA", Lam, M, r))


def hB_floor_vs_band(rows):
    print("\n=== H.B  floor vs band width (M=128, multiplier-normalized) ===")
    print("  the operator-normalized defect floor should GROW with Lambda (obstruction)")
    print(f"  {'Lambda':>7} {'c-band':>14} {'eps(mult)':>10} {'eps(inf/mult)':>14}")
    for Lam in (2.0, 2.83, 4.0, 5.66, 8.0):
        _, a = he.symbol_minimax(128, 1.0 / Lam, Lam, norm="l2")
        r = _eval(a, Lam)
        print(f"  {Lam:>7.2f} {f'[{1/Lam**2:.3f},{Lam**2:.0f}]':>14} "
              f"{r['eps_mult']:>10.3f} {r['eps_inf_mult']:>14.3f}")
        rows.append(("hB", Lam, 128, r))


def hC_obstruction(rows):
    print("\n=== H.C  obstruction diagnostic (peakiness + concentration near x~1) ===")
    print("  wide bands: minimizer spreads, ratio cannot shrink (near-constant forcing)")
    print(f"  {'Lambda':>7} {'peaky=||A||inf/||A||L2band':>26} {'frac L2 mass |x-1|<0.3':>23}")
    for Lam in (2.0, 4.0, 8.0):
        _, a = he.symbol_minimax(128, 1.0 / Lam, Lam, norm="l2")
        r = _eval(a, Lam)
        print(f"  {Lam:>7.2f} {r['peaky']:>26.2f} {r['frac_near1']:>23.2f}")


def hD_operator_validation():
    print("\n=== H.D  operator validation: best wide-band ||[N,S]||_op/||N|| vs R ===")
    print(f"  {'R':>6} {'M':>3} {'[0.25,4] rel(op)':>17} {'[0.125,8] rel(op)':>18}")
    F8 = [n for n in range(-8, 9) if n != 0]
    for R in (80.0, 160.0, 320.0):
        W = np.sqrt(R)
        sp = he.grid_for_R(R, A=4, umax_factor=9.0)
        S = he.symmetrized_S(sp)
        out = []
        for a, b in [(0.25, 4.0), (0.125, 8.0)]:
            p_in = he.window(sp.u, R, W, "bump")
            p_out = he.bandpass(sp.u, a * R, b * R)
            Mat = he._branch_matrix(S, sp, F8, p_in, p_out)
            _, _, Vt = np.linalg.svd(Mat, full_matrices=False)
            cbest = Vt[-1]
            out.append(he.bandglobal_relative(S, sp, F8, cbest, R, W, a, b)["rel"])
        print(f"  {R:>6.0f} {8:>3} {out[0]:>17.3f} {out[1]:>18.3f}")
        del S


def hE_positive_vs_signed(rows):
    print("\n=== H.E  positive vs signed under multiplier normalization (Lambda=2) ===")
    for M in (8, 16, 32, 64):
        _, asg = he.symbol_minimax(M, 0.5, 2.0, norm="l2")
        _, apo = he.symbol_minimax(M, 0.5, 2.0, norm="l2", positive=True)
        rs, rp = _eval(asg, 2.0), _eval(apo if apo is not None else asg, 2.0)
        print(f"  M={M:>3}: signed eps(mult)={rs['eps_mult']:.3f}   positive eps(mult)={rp['eps_mult']:.3f}")


def make_plot(rows, outdir):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    os.makedirs(outdir, exist_ok=True)
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.5))
    for Lam, style in [(2.0, "-o"), (4.0, "-s")]:
        ha = [(r[2], r[3]) for r in rows if r[0] == "hA" and r[1] == Lam]
        Ms = [m for m, _ in ha]
        a1.plot(Ms, [d["epsL2"] for _, d in ha], style, color="tab:blue",
                label=f"L2-norm, Λ={Lam}", alpha=0.6)
        a1.plot(Ms, [d["eps_mult"] for _, d in ha], style, color="tab:red",
                label=f"mult-norm, Λ={Lam}")
    a1.set_xscale("log", base=2); a1.set_xlabel("M"); a1.set_ylabel("symbol minimax eps")
    a1.set_ylim(bottom=0)
    a1.set_title("L2-norm -> 0 (concentration artifact)\nvs operator/mult-norm plateau")
    a1.legend(fontsize=7)
    hb = [(r[1], r[3]) for r in rows if r[0] == "hB"]
    if hb:
        a2.plot([L for L, _ in hb], [d["eps_mult"] for _, d in hb], "-o")
        a2.set_xlabel("band Λ  (x in [1/Λ, Λ])"); a2.set_ylabel("mult-norm eps (M=128)")
        a2.set_ylim(bottom=0)
        a2.set_title("Operator-normalized floor GROWS with band\n(=> kappa_T > 0 leaning)")
    fig.tight_layout()
    p = os.path.join(outdir, "symbol_fullline.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("\nwrote", p)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--no-plot", action="store_true")
    ap.add_argument("--outdir", default="results")
    args = ap.parse_args()
    print("Part H: operator-normalized symbol minimax and band-to-full-line limit\n")
    rows = []
    hA_three_norms(rows)
    hB_floor_vs_band(rows)
    hC_obstruction(rows)
    hD_operator_validation()
    hE_positive_vs_signed(rows)
    print(
        "\nConclusion: the normalization is decisive. Under L2/coefficient norm the "
        "symbol minimax -> 0 (Part G), but that norm does not control the operator "
        "norm. Under the operator-relevant MULTIPLIER norm, the defect ratio plateaus "
        "at a POSITIVE floor that GROWS with band width (the reciprocal-symmetry / "
        "periodicity / excluded-constant obstruction), and the operator "
        "||[N,S]||/||N|| stays O(1). So the evidence leans back toward kappa_T > 0 "
        "(a genuine gap); Part G's eps_M -> 0 was an L2 concentration artifact. NOT "
        "established -- the true multiplier-norm minimax / a lower bound is the "
        "analytic crux. Evidence on a truncated grid, not a proof."
    )
    if not args.no_plot:
        make_plot(rows, args.outdir)


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/symbol_minimax.py <==
#!/usr/bin/env python3
"""Part G: symbol-level minimax for the quantitative gap (Layer 3).

Part F reduced the M -> infinity gap question to a semiclassical symbol problem:
the dense-scale defect is governed (correlation 0.996) by

    |A_M(sqrt c) - A_M(1/sqrt c)|,   A_M(x) = sum_{n=1}^M a_n * 2 cos(2 pi n x),

so kappa_T -> 0 (in the increasing-branch limit) iff a degree-M cosine symbol with
no constant term can be made arbitrarily reciprocal-symmetric on the relevant
band as M -> infinity. This script computes that minimax cheaply to large M.

Findings (notes/10):
  - On a narrow band (c in [0.5,2]) eps_M -> 0 fast.
  - On wide bands (c in [0.25,4], [0.125,8]) eps_M decreases as a SLOW power law
    (~M^-0.19, ~M^-0.09) with no plateau up to M~256 -- consistent with eps_M->0
    but extremely slowly, and the exponent shrinks as the band widens.
  - The symbol minimizer matches the operator minimizer (|cos| ~ 0.9-1.0), and is
    all-positive at small M, mixed-sign at larger M.
Reading: symbol-level evidence that the gap closes only in an M->infinity limit
(no fixed-complexity mechanism); the very slow, band-widening-sensitive rate
leaves the true full-output kappa_T genuinely open. Evidence, not proof.

Usage:
    python scripts/symbol_minimax.py [--no-plot] [--outdir results]
"""

import argparse
import os

import _bootstrap  # noqa: F401

import numpy as np

from vbr import highenergy as he

BANDS = [(0.25, 4.0), (0.125, 8.0), (0.5, 2.0)]
MS = [1, 2, 3, 4, 6, 8, 12, 16, 24, 32, 48, 64, 96, 128, 192, 256]


def g1_minimax(rows):
    print("=== G.1  symbol minimax eps_M (L2-normalised) vs M ===")
    print("  eps_M = inf ||A_M(x)-A_M(1/x)||_L2 / ||A_M||_L2  (no constant term)")
    hdr = "  ".join(f"{M:>6}" for M in MS)
    print(f"{'band':>12}  {hdr}")
    for a, b in BANDS:
        xlo, xhi = np.sqrt(a), np.sqrt(b)
        vals = [he.symbol_minimax(M, xlo, xhi, norm="l2")[0] for M in MS]
        print(f"  c[{a},{b}]".rjust(12) + "  " + "  ".join(f"{v:>6.3f}" for v in vals))
        lM, lv = np.log(MS[-5:]), np.log(vals[-5:])
        slope = np.polyfit(lM, lv, 1)[0]
        print(f"{'  -> log-log slope (M>=64)':>12}: {slope:+.3f}  "
              f"({'plateau' if slope > -0.03 else 'decaying'})")
        rows.append(("g1", (a, b), list(MS), vals, slope))


def g2_operator_vs_symbol(rows):
    print("\n=== G.2  symbol minimizer vs operator minimizer (wide band [0.25,4], R=160) ===")
    R, W = 160.0, np.sqrt(160.0)
    sp = he.grid_for_R(R, A=4, umax_factor=5.0)
    S = he.symmetrized_S(sp)
    p_in = he.window(sp.u, R, W, "bump")
    p_out = he.bandpass(sp.u, 0.25 * R, 4.0 * R)
    for M in (3, 4, 8, 12):
        F = [n for n in range(-M, M + 1) if n != 0]
        Mat = he._branch_matrix(S, sp, F, p_in, p_out)
        _, _, Vt = np.linalg.svd(Mat, full_matrices=False)
        cop = Vt[-1]
        idx = {n: i for i, n in enumerate(F)}
        a_op = np.array([cop[idx[n]] + cop[idx[-n]] for n in range(1, M + 1)])
        a_op /= np.linalg.norm(a_op) or 1.0
        _, a_sym = he.symbol_minimax(M, 0.5, 2.0, norm="l2")
        cos = abs(a_op @ a_sym)
        print(f"  M={M:>2}: |cos(operator, symbol)| = {cos:.3f}")
        rows.append(("g2", M, cos))


def g5_positive_vs_signed(rows):
    print("\n=== G.5  positive vs signed symbol minimax (L2-normalised, [0.25,4]) ===")
    print("  does restricting to a_n >= 0 lift the gap (plateau) while signed -> 0?")
    for M in (4, 8, 16, 32, 48):
        es, asg = he.symbol_minimax(M, 0.5, 2.0, norm="l2")
        ep, _ = he.symbol_minimax(M, 0.5, 2.0, norm="l2", positive=True)
        nneg = int(np.sum(asg < -1e-3))
        print(f"  M={M:>3}: signed={es:.3f} (#neg coeffs={nneg})   positive={ep:.3f}")
        rows.append(("g5", M, es, ep))


def g3_operator_validation():
    print("\n=== G.3  light operator validation under M^2/R << 1  (M ~ R^(1/3)) ===")
    print(f"{'R':>6} {'M':>3} {'M^2/R':>7} {'symbol eps':>11} {'op dense-sup':>13} {'op bandglobal':>14}")
    for R in (80.0, 160.0, 320.0, 640.0):
        M = max(2, int(round(R ** (1.0 / 3.0))))
        F = [n for n in range(-M, M + 1) if n != 0]
        W = np.sqrt(R)
        sp = he.grid_for_R(R, A=4, umax_factor=5.0)
        S = he.symmetrized_S(sp)
        # symbol prediction
        eps_sym = he.symbol_minimax(M, 0.5, 2.0, norm="l2")[0]
        # operator: best wide-band combo, then validate dense + bandglobal
        p_in = he.window(sp.u, R, W, "bump")
        p_out = he.bandpass(sp.u, 0.25 * R, 4.0 * R)
        Mat = he._branch_matrix(S, sp, F, p_in, p_out)
        _, _, Vt = np.linalg.svd(Mat, full_matrices=False)
        cbest = Vt[-1]
        c_grid = np.logspace(np.log10(0.25), np.log10(4.0), 31)
        dense = max(he.dscale_relative(S, sp, F, cbest, R, W, c) for c in c_grid)
        bg = he.bandglobal_relative(S, sp, F, cbest, R, W, 0.25, 4.0)["rel"]
        print(f"{R:>6.0f} {M:>3} {M*M/R:>7.3f} {eps_sym:>11.3f} {dense:>13.3f} {bg:>14.3f}")
        del S


def make_plot(rows, outdir):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    os.makedirs(outdir, exist_ok=True)
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.5))
    for r in rows:
        if r[0] == "g1":
            _, (a, b), Ms, vals, slope = r
            a1.loglog(Ms, vals, "-o", ms=3, label=f"c[{a},{b}] (slope {slope:+.2f})")
    a1.set_xlabel("branch count M"); a1.set_ylabel("symbol minimax eps_M (L2)")
    a1.set_title("Gap as a symbol minimax: eps_M vs M\n(slow power-law decay, no plateau)")
    a1.legend(fontsize=8)
    g5 = [(r[1], r[2], r[3]) for r in rows if r[0] == "g5"]
    if g5:
        Ms = [m for m, _, _ in g5]
        a2.plot(Ms, [s for _, s, _ in g5], "-o", label="signed")
        a2.plot(Ms, [p for _, _, p in g5], "-s", label="positive (a_n>=0)")
        a2.set_xlabel("branch count M"); a2.set_ylabel("symbol minimax eps_M (L2)")
        a2.set_ylim(bottom=0); a2.set_title("Positive vs signed symbol minimax ([0.25,4])")
        a2.legend(fontsize=8)
    fig.tight_layout()
    p = os.path.join(outdir, "symbol_minimax.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("\nwrote", p)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--no-plot", action="store_true")
    ap.add_argument("--outdir", default="results")
    args = ap.parse_args()
    print("Part G: symbol-level minimax for the M -> infinity gap question\n")
    rows = []
    g1_minimax(rows)
    g2_operator_vs_symbol(rows)
    g5_positive_vs_signed(rows)
    g3_operator_validation()
    print(
        "\nConclusion: the gap question reduces to whether a degree-M cosine symbol "
        "can be made reciprocal-symmetric as M -> infinity. On wide bands eps_M "
        "decreases as a SLOW power law with no plateau (and the exponent shrinks as "
        "the band widens), so the symbol gap appears to close only in the M->infinity "
        "limit -- there is NO fixed-complexity mechanism. Combined with the operator "
        "constraint M^2/R << 1, any realisation is astronomically slow. So kappa_T is "
        "consistent with 0 in the symbol limit but is NOT established either way; the "
        "true full-output gap remains open. Evidence on a truncated grid, not a proof."
    )
    if not args.no_plot:
        make_plot(rows, args.outdir)


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/symmetrized_commutant.py <==
#!/usr/bin/env python3
"""Part C: T-exact commutant SVD in the symmetrized b-independent basis.

This redoes the nullspace search of notes/03 with the symmetric, well-posed,
b-INDEPENDENT kernel
    S_tilde(u, v) = sqrt(2) cos(4 pi sqrt(u v)) / (u v)^(1/4)
(FiberSpace.S_matrix('symmetrized')), and reports the full gap diagnostics.

Anchoring to Part A (notes/04): the most dangerous high-energy T-preserving
shifts u -> u+n were found NOT to give a non-resonant approximate S-commutant, so
a persistent SVD gap here is meaningful evidence for the exact finite-truncation
joint commutant being one-dimensional. It is NOT a continuum uniform spectral gap
and does NOT classify topological boundaries.

Reliability note: S_tilde is a poor finite-cutoff involution on a uniform-u grid,
so ABSOLUTE sigma_2 carries an overall-scale ambiguity (track ||S_tilde||_op).
The nullspace DIMENSION and the RELATIVE gap sigma_2/sigma_max are the robust
quantities; we also cross-check the well-conditioned 'character' basis (a
theta-block-diagonal similarity, so it must share the nullspace dimension) and
the theta quadrature.

Usage:
    python scripts/symmetrized_commutant.py [--no-plot] [--outdir results]
"""

import argparse
import os

import _bootstrap  # noqa: F401

import numpy as np

from vbr.commutant import (
    FiberSpace,
    build_L,
    identity_coords,
    relative_commutator_norm_from_fibers,
    shift_permutation,
    subspace_templates,
)

KS = [4, 6, 8, 10, 12]
SUBSPACES = [("diagonal", 1), ("band", 1), ("band", 2), ("general", 1)]


def analyze(sp: FiberSpace, conv: str, subspace: str, band: int) -> dict:
    """All gap diagnostics for one (grid, convention, subspace)."""
    S = sp.S_matrix(conv)
    slots = subspace_templates(sp, subspace, band=band)
    L = build_L(sp, S, slots)
    # one SVD with right vectors -> singular values + the null direction
    _, sv, Vt = np.linalg.svd(L, full_matrices=False)   # sv descending
    smax = float(sv[0])
    x_I = identity_coords(sp, slots)
    resid = float(np.linalg.norm(L @ x_I) / (np.linalg.norm(S) or 1.0))
    v_null = Vt[-1]
    overlap = float(abs(v_null @ x_I) / (np.linalg.norm(v_null) * np.linalg.norm(x_I)))
    sv_asc = sv[::-1]
    return dict(
        n_params=len(slots),
        sigma_max=smax,
        sigma2=float(sv[1]) if sv.size > 1 else float("nan"),
        rel_gap=float(sv[1] / smax) if sv.size > 1 and smax else float("nan"),
        idres=resid,
        overlap=overlap,
        null_dim={t: int(np.sum(sv_asc < t * smax)) for t in (1e-8, 1e-10, 1e-12)},
        S_op=float(np.linalg.norm(S, 2)),
    )


def main_table(A: int, quad: str, rows_out: list) -> None:
    print(f"\n=== symmetrized-basis commutant SVD  (A={A}, quad={quad}) ===")
    print(f"{'subspace':>10} {'K':>3} {'npar':>5} {'null@1e-8/-10/-12':>18} "
          f"{'idres':>8} {'sig2/smax':>10} {'abs sig2':>10} {'overlap':>8} {'||S||op':>8}")
    print("-" * 96)
    for subspace, band in SUBSPACES:
        label = f"{subspace}" + (f"(B={band})" if subspace == "band" else "")
        for K in KS:
            sp = FiberSpace(K=K, A=A, b=1.0, quad=quad)
            r = analyze(sp, "symmetrized", subspace, band)
            nd = r["null_dim"]
            print(f"{label:>10} {K:>3} {r['n_params']:>5} "
                  f"{nd[1e-8]:>5}/{nd[1e-10]:>4}/{nd[1e-12]:>4} "
                  f"{r['idres']:>8.1e} {r['rel_gap']:>10.3e} {r['sigma2']:>10.3e} "
                  f"{r['overlap']:>8.5f} {r['S_op']:>8.3f}")
            rows_out.append(dict(subspace=label, K=K, A=A, quad=quad, **{
                k: r[k] for k in ("rel_gap", "sigma2", "idres", "overlap", "S_op")}))
        print()


def cross_checks(rows_out: list) -> None:
    print("=== cross-checks ===")
    # character vs symmetrized must agree on nullspace dimension (unitary equiv.)
    sp = FiberSpace(K=10, A=8, b=1.0)
    for conv in ("character", "symmetrized"):
        r = analyze(sp, conv, "general", 1)
        print(f"   {conv:>12} general K=10 A=8: null@1e-10={r['null_dim'][1e-10]}  "
              f"overlap={r['overlap']:.5f}  rel_gap={r['rel_gap']:.3e}")
    # midpoint vs Gauss-Legendre quadrature
    print("   theta-quadrature (general K=8, A=8): ", end="")
    for q in ("midpoint", "legendre"):
        r = analyze(FiberSpace(K=8, A=8, b=1.0, quad=q), "symmetrized", "general", 1)
        print(f"{q}: null@1e-10={r['null_dim'][1e-10]}, rel_gap={r['rel_gap']:.3e}  ", end="")
    print()
    # theta-resolution A convergence of the relative gap
    print("   A-convergence of rel_gap (general K=6): ", end="")
    for A in (4, 8, 16):
        r = analyze(FiberSpace(K=6, A=A, b=1.0), "symmetrized", "general", 1)
        print(f"A={A}:{r['rel_gap']:.3e}  ", end="")
    print()
    # b-independence: symmetrized basis identical for b=1,2
    s1 = FiberSpace(K=8, A=8, b=1.0).S_matrix("symmetrized")
    s2 = FiberSpace(K=8, A=8, b=2.0).S_matrix("symmetrized")
    print(f"   b-independence ||S~(b=1)-S~(b=2)||/||.|| = {np.linalg.norm(s1 - s2) / np.linalg.norm(s1):.2e}")
    # graph/permutation shift sanity: k -> k+m (m!=0) is T-exact but not invariant
    sp = FiberSpace(K=8, A=8, b=1.0)
    S = sp.S_matrix("symmetrized")
    print("   graph/permutation shifts k->k+m vs S~ (T-exact, should not commute):")
    for m in range(0, 4):
        M = np.stack([shift_permutation(sp.Kp1, m)] * sp.A)
        print(f"      m={m}: rel||[N,S~]|| = {relative_commutator_norm_from_fibers(sp, M, S):.3e}")


def make_plot(rows, outdir) -> None:
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    os.makedirs(outdir, exist_ok=True)
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(11, 4.4))
    subs = ["diagonal", "band(B=1)", "band(B=2)", "general"]
    main = [r for r in rows if r["A"] == 4 and r["quad"] == "midpoint"]
    for sub in subs:
        ks = sorted(r["K"] for r in main if r["subspace"] == sub)
        if not ks:
            continue
        rg = [next(r["rel_gap"] for r in main if r["subspace"] == sub and r["K"] == K) for K in ks]
        s2 = [next(r["sigma2"] for r in main if r["subspace"] == sub and r["K"] == K) for K in ks]
        a1.plot(ks, rg, "-o", label=sub)
        a2.plot(ks, s2, "-o", label=sub)
    a1.set_xlabel("K"); a1.set_ylabel("sigma_2 / sigma_max (relative gap)")
    a1.set_title("Relative gap stays open (nullspace dim = 1)"); a1.set_ylim(bottom=0); a1.legend(fontsize=8)
    a2.set_xlabel("K"); a2.set_ylabel("absolute sigma_2")
    a2.set_title("Absolute gap (scale-ambiguous; see ||S||_op)"); a2.set_ylim(bottom=0); a2.legend(fontsize=8)
    fig.tight_layout(); p = os.path.join(outdir, "symmetrized_commutant_gap.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("\nwrote", p)

    # extra figure: singular-value spectrum of L (general) for K=4,8,12
    fig, ax = plt.subplots(figsize=(6.4, 4.6))
    for K in (4, 8, 12):
        sp = FiberSpace(K=K, A=8, b=1.0)
        S = sp.S_matrix("symmetrized")
        slots = subspace_templates(sp, "general", band=1)
        sv = np.linalg.svd(build_L(sp, S, slots), compute_uv=False)
        sv = np.sort(sv)[::-1] / sv.max()
        ax.semilogy(np.arange(sv.size), np.clip(sv, 1e-18, None), ".", ms=4, label=f"K={K}")
    ax.axhline(1e-10, color="r", ls="--", lw=1, label="null threshold 1e-10")
    ax.set_xlabel("index (descending)"); ax.set_ylabel("sigma / sigma_max")
    ax.set_title("L=[N,S~] spectrum (general): one null = identity, gap stays open")
    ax.legend(fontsize=8)
    fig.tight_layout(); p = os.path.join(outdir, "symmetrized_commutant_spectrum.png")
    fig.savefig(p, dpi=140); plt.close(fig); print("wrote", p)


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--no-plot", action="store_true")
    ap.add_argument("--outdir", default="results")
    args = ap.parse_args()

    print("Part C: T-exact commutant SVD in the symmetrized b-independent S~ basis")
    print("kernel S~(u,v) = sqrt2 cos(4 pi sqrt(uv))/(uv)^1/4  (rho cancels; b-free)")

    rows: list = []
    main_table(A=4, quad="midpoint", rows_out=rows)
    print("--- A=8 convergence ---")
    main_table(A=8, quad="midpoint", rows_out=rows)
    cross_checks(rows)

    print(
        "\nResult: across diagonal / band(B=1,2) / general T-exact subspaces, the "
        "symmetrized-basis commutant nullspace is ONE-dimensional (identity overlap "
        "~1, idres ~ 0) with a relative gap sigma_2/sigma_max that stays open as K "
        "grows; character and symmetrized bases agree on the dimension, as do the "
        "two quadratures. Anchored to Part A (no high-energy u-shift Weyl sequence), "
        "this strengthens the evidence for an exact ONE-dimensional T-exact joint "
        "commutant -- but is NOT a continuum uniform spectral gap, and null vectors "
        "are modular-invariant candidates, not topological boundaries."
    )

    if not args.no_plot:
        make_plot(rows, args.outdir)


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/scripts/tinvariant_commutant.py <==
#!/usr/bin/env python3
"""T-exact commutant search: which T-invariant kernels also commute with S?

Reformulation (see notes/03_tinvariant_commutant.md):
  u = P^2 = k + theta, T-phase exp(2 pi i u) = exp(2 pi i theta) depends only on
  theta, so an operator commutes with T EXACTLY iff it is block-diagonal in
  theta:  (N f)_k(theta) = sum_l M_{kl}(theta) f_l(theta). We then search the
  nullspace of L : M -> [N, S] over restricted subspaces of M.

Null vectors are genus-one *modular invariant candidates*, NOT topological
boundary conditions.

Usage:
    python scripts/tinvariant_commutant.py [--b 1.0] [--quad midpoint]
        [--threshold 1e-10] [--no-plot] [--outdir results]
"""

import argparse

import _bootstrap  # noqa: F401

import numpy as np

from vbr.commutant import (
    FiberSpace,
    commutant_nullspace,
    relative_commutator_norm_from_fibers,
    shift_permutation,
)

SIZES = [(4, 6), (6, 8), (8, 10), (10, 12)]


def check_T_exactness(b: float, quad: str) -> float:
    sp = FiberSpace(K=4, A=8, b=b, quad=quad)
    rng = np.random.default_rng(0)
    M = rng.standard_normal((sp.A, sp.Kp1, sp.Kp1))
    N = sp.operator_from_fibers(M)
    T = np.diag(sp.T_phase())
    return float(np.linalg.norm(N @ T - T @ N))


def nullspace_table(b: float, quad: str, threshold: float) -> None:
    print(
        f"{'conv':>10} {'subsp':>8} {'K':>3} {'A':>3} {'nparam':>7} "
        f"{'idres':>9} {'#null':>6} {'sig2/smax':>11}"
    )
    print("-" * 72)
    for conv in ("character", "plancherel"):
        for sub in ("diagonal", "band", "general"):
            for (K, A) in SIZES:
                sp = FiberSpace(K=K, A=A, b=b, quad=quad)
                res = commutant_nullspace(sp, convention=conv, subspace=sub, band=1)
                sv = res.singular_values
                nnull = int(np.sum(sv < threshold * res.sigma_max))
                gap = sv[1] / res.sigma_max if sv.size > 1 else float("nan")
                print(
                    f"{conv:>10} {sub:>8} {K:>3} {A:>3} {res.n_params:>7} "
                    f"{res.identity_residual:>9.1e} {nnull:>6} {gap:>11.3e}"
                )
            print()


def permutation_eval(b: float, quad: str) -> None:
    sp = FiberSpace(K=8, A=10, b=b, quad=quad)
    S = sp.S_matrix("character")
    print("graph/permutation shifts k -> k+m (T-exact by construction):")
    for m in range(0, 5):
        M = np.stack([shift_permutation(sp.Kp1, m)] * sp.A)
        val = relative_commutator_norm_from_fibers(sp, M, S)
        print(f"  m={m}:  rel||[N,S]|| = {val:.4e}")


def convention_equivalence(b: float, quad: str) -> float:
    """Numerically verify S_pl = D^{-1} S_char D with D = diag(sqrt(rho))."""
    sp = FiberSpace(K=6, A=8, b=b, quad=quad)
    S_char = sp.S_matrix("character")
    S_pl = sp.S_matrix("plancherel")
    D = np.diag(np.sqrt(sp.rho))
    Dinv = np.diag(1.0 / np.sqrt(sp.rho))
    return float(np.linalg.norm(S_pl - Dinv @ S_char @ D) / np.linalg.norm(S_pl))


def make_plot(b: float, quad: str, threshold: float, outdir: str) -> None:
    import os

    import matplotlib

    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    os.makedirs(outdir, exist_ok=True)
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(11, 4.3))

    # Left: spectrum of L (character, general) at the largest size.
    K, A = SIZES[-1]
    sp = FiberSpace(K=K, A=A, b=b, quad=quad)
    res = commutant_nullspace(sp, "character", "general")
    sv = np.sort(res.singular_values)[::-1] / res.sigma_max
    floor = 1e-17
    ax1.semilogy(np.arange(len(sv)), np.clip(sv, floor, None), ".", ms=4)
    ax1.axhline(threshold, color="r", ls="--", lw=1, label=f"null threshold {threshold:g}")
    ax1.set_xlabel("index (descending)")
    ax1.set_ylabel("singular value / sigma_max")
    ax1.set_title(f"L = [N,S] spectrum (character, general)\nK={K}, A={A}: one null = identity")
    ax1.legend()

    # Right: number of null vectors vs K, both conventions, plus gap.
    ks = [k for (k, _) in SIZES]
    nnull_c, nnull_p, gaps = [], [], []
    for (K, A) in SIZES:
        sp = FiberSpace(K=K, A=A, b=b, quad=quad)
        rc = commutant_nullspace(sp, "character", "general")
        rp = commutant_nullspace(sp, "plancherel", "general")
        nnull_c.append(int(np.sum(rc.singular_values < threshold * rc.sigma_max)))
        nnull_p.append(int(np.sum(rp.singular_values < threshold * rp.sigma_max)))
        gaps.append(rc.singular_values[1])
    ax2.plot(ks, nnull_c, "-o", label="#null (character)")
    ax2.plot(ks, nnull_p, "--s", label="#null (plancherel)")
    ax2.plot(ks, gaps, "-^", color="g", label="sigma_2 (abs gap, character)")
    ax2.set_xlabel("truncation K")
    ax2.set_title("nullspace dim stays 1; gap stays open")
    ax2.set_ylim(bottom=0)
    ax2.legend()

    fig.tight_layout()
    path = os.path.join(outdir, "commutant_spectrum.png")
    fig.savefig(path, dpi=140)
    plt.close(fig)
    print("\nwrote", path)


def main() -> None:
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--b", type=float, default=1.0, help="Virasoro modular parameter b")
    ap.add_argument("--quad", choices=["midpoint", "legendre"], default="midpoint")
    ap.add_argument("--threshold", type=float, default=1e-10,
                    help="relative singular-value threshold defining the nullspace")
    ap.add_argument("--no-plot", action="store_true")
    ap.add_argument("--outdir", default="results")
    args = ap.parse_args()

    print(f"b={args.b}  quad={args.quad}  null threshold={args.threshold:g} (relative to sigma_max)\n")
    print(f"T-exactness of random block-diagonal N: ||[N,T]|| = {check_T_exactness(args.b, args.quad):.2e}")
    print(f"convention equivalence ||S_pl - D^-1 S_char D|| (rel) = "
          f"{convention_equivalence(args.b, args.quad):.2e}\n")

    nullspace_table(args.b, args.quad, args.threshold)
    permutation_eval(args.b, args.quad)

    print(
        "\nResult: across diagonal/band/general T-invariant subspaces, both "
        "conventions, and increasing K, the commutant nullspace is "
        "ONE-dimensional and equals the diagonal identity (idres ~ 0). No "
        "additional T-supported genus-one modular-invariant candidate appears. "
        "Evidence on a truncated grid, not a proof; null vectors are NOT "
        "claimed to be topological boundaries."
    )

    if not args.no_plot:
        make_plot(args.b, args.quad, args.threshold, args.outdir)


if __name__ == "__main__":
    main()


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/tests/test_commutant.py <==
import numpy as np
import pytest

from vbr.commutant import (
    FiberSpace,
    commutant_nullspace,
    plancherel_rho,
    relative_commutator_norm_from_fibers,
    shift_permutation,
)


def test_plancherel_rho_positive_and_even_in_b():
    P = np.linspace(0.1, 2.0, 20)
    assert np.all(plancherel_rho(P, b=1.3) > 0)
    assert np.allclose(plancherel_rho(P, b=1.3), plancherel_rho(P, b=1 / 1.3))


def test_block_diagonal_N_is_T_exact():
    """Any theta-block-diagonal operator commutes with T exactly."""
    sp = FiberSpace(K=4, A=8, b=1.0)
    rng = np.random.default_rng(0)
    M = rng.standard_normal((sp.A, sp.Kp1, sp.Kp1))
    N = sp.operator_from_fibers(M)
    T = np.diag(sp.T_phase())
    assert np.linalg.norm(N @ T - T @ N) < 1e-10


def test_T_phase_depends_only_on_theta():
    sp = FiberSpace(K=5, A=6, b=1.0)
    t = sp.T_phase()
    for a in range(sp.A):
        vals = t[sp.a_idx == a]
        assert np.allclose(vals, vals[0])  # same across all k in a fiber


def test_convention_equivalence():
    """S_pl = D^{-1} S_char D with D = diag(sqrt(rho)) (theta-block-diagonal)."""
    sp = FiberSpace(K=6, A=8, b=1.0)
    S_char = sp.S_matrix("character")
    S_pl = sp.S_matrix("plancherel")
    D = np.diag(np.sqrt(sp.rho))
    Dinv = np.diag(1.0 / np.sqrt(sp.rho))
    assert np.linalg.norm(S_pl - Dinv @ S_char @ D) / np.linalg.norm(S_pl) < 1e-12


def test_identity_is_exact_commutant():
    sp = FiberSpace(K=6, A=8, b=1.0)
    res = commutant_nullspace(sp, "character", "general")
    assert res.identity_residual < 1e-12


@pytest.mark.parametrize("subspace", ["diagonal", "band", "general"])
def test_unique_nullspace_is_the_identity(subspace):
    """The T-exact commutant of S is one-dimensional (the diagonal identity)."""
    sp = FiberSpace(K=6, A=8, b=1.0)
    res = commutant_nullspace(sp, "character", subspace, band=1)
    assert res.near_null_dim(1e-10) == 1
    # the single null direction is the identity (its image under L vanishes)
    assert res.identity_residual < 1e-12


def test_conventions_agree_on_null_dimension():
    sp = FiberSpace(K=6, A=8, b=1.0)
    rc = commutant_nullspace(sp, "character", "general")
    rp = commutant_nullspace(sp, "plancherel", "general")
    assert rc.near_null_dim(1e-10) == 1
    assert rp.near_null_dim(1e-10) == 1


def test_symmetrized_S_is_symmetric_and_b_independent():
    sp1 = FiberSpace(K=8, A=8, b=1.0)
    sp2 = FiberSpace(K=8, A=8, b=2.0)
    S1 = sp1.S_matrix("symmetrized")
    assert np.linalg.norm(S1 - S1.T) < 1e-12
    assert np.linalg.norm(S1 - sp2.S_matrix("symmetrized")) < 1e-12  # b cancels


def test_symmetrized_equals_character_similarity():
    """S~ = D S_char D^{-1} with D = diag(sqrt(wq_char)) (theta-block-diagonal)."""
    sp = FiberSpace(K=6, A=8, b=1.0)
    S_char = sp.S_matrix("character")
    S_sym = sp.S_matrix("symmetrized")
    d = np.sqrt(sp.wq_char)
    D = np.diag(d)
    Dinv = np.diag(1.0 / d)
    assert np.linalg.norm(S_sym - D @ S_char @ Dinv) / np.linalg.norm(S_sym) < 1e-12


@pytest.mark.parametrize("subspace", ["diagonal", "band", "general"])
def test_symmetrized_nullspace_is_one_dimensional(subspace):
    sp = FiberSpace(K=8, A=8, b=1.0)
    res = commutant_nullspace(sp, "symmetrized", subspace, band=1)
    assert res.near_null_dim(1e-10) == 1
    assert res.identity_residual < 1e-12


def test_character_and_symmetrized_agree_on_null_dim():
    sp = FiberSpace(K=8, A=8, b=1.0)
    rc = commutant_nullspace(sp, "character", "general")
    rs = commutant_nullspace(sp, "symmetrized", "general")
    assert rc.near_null_dim(1e-10) == rs.near_null_dim(1e-10) == 1


def test_shift_permutations_do_not_commute():
    """T-exact graph kernels k -> k+m (m != 0) are not modular invariants."""
    sp = FiberSpace(K=8, A=10, b=1.0)
    S = sp.S_matrix("character")
    M0 = np.stack([shift_permutation(sp.Kp1, 0)] * sp.A)
    assert relative_commutator_norm_from_fibers(sp, M0, S) < 1e-12
    for m in (1, 2, 3):
        M = np.stack([shift_permutation(sp.Kp1, m)] * sp.A)
        assert relative_commutator_norm_from_fibers(sp, M, S) > 1e-2


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/tests/test_commutators.py <==
import functools

import numpy as np
import pytest

from vbr import Grid, commutator_report
from vbr.commutators import commutator, relative_commutator_norm
from vbr.graphs import (
    graph_operator,
    phi_identity,
    phi_scale,
    phi_shift,
    phi_sqrt,
)
from vbr.kernels import S_operator, T_operator


@pytest.fixture
def grid():
    return Grid(P=4.0, N=300)


def test_commutator_antisymmetry():
    a = np.random.default_rng(0).standard_normal((5, 5))
    b = np.random.default_rng(1).standard_normal((5, 5))
    assert np.allclose(commutator(a, b), -commutator(b, a))


def test_diagonal_kernel_commutes_exactly(grid):
    rep = commutator_report(grid, phi_identity, "identity")
    assert rep.comm_S < 1e-12
    assert rep.comm_T < 1e-12
    assert rep.measure_preserving


@pytest.mark.parametrize(
    "phi,label",
    [
        (functools.partial(phi_scale, lam=1.3), "dilation"),
        (functools.partial(phi_sqrt, n=1.0), "hyperbola"),
        (functools.partial(phi_shift, a=0.5), "shift"),
    ],
)
def test_deformations_are_not_modular_invariant(grid, phi, label):
    """No deformation is a modular invariant: at least one commutator is O(1)."""
    rep = commutator_report(grid, phi, label)
    assert rep.comm_max > 1e-2


def test_S_is_needed_beyond_T_for_integer_hyperbola(grid):
    """phi(p)=sqrt(p^2+n) with integer n satisfies the T phase condition.

    Since phi(p)^2 - p^2 = n in Z, the diagonal T-phase exp(2 pi i p^2) is
    unchanged, so [N, T] vanishes in the continuum (only rounding survives).
    The S-kernel is what rejects this map -- demonstrating that BOTH modular
    generators are required, T alone is not enough.
    """
    rep = commutator_report(grid, functools.partial(phi_sqrt, n=1.0), "hyperbola n=1")
    assert rep.comm_T < 1e-2           # passes T (integer phase shift)
    assert rep.comm_S > 10 * rep.comm_T  # but decisively fails S


def test_T_commutator_only_small_for_identity(grid):
    """Among the family, the diagonal map uniquely (near-)commutes with T."""
    T = T_operator(grid)
    diag = relative_commutator_norm(graph_operator(grid, phi_identity), T)
    others = [
        relative_commutator_norm(graph_operator(grid, phi), T)
        for phi in [
            functools.partial(phi_scale, lam=1.3),
            functools.partial(phi_sqrt, n=1.0),
            functools.partial(phi_shift, a=0.5),
        ]
    ]
    assert diag < 1e-12
    assert min(others) > 100 * max(diag, 1e-12)


def test_dilation_commutator_shrinks_toward_identity(grid):
    """Sanity check on the rigidity signal: closer to lambda=1 => smaller [N,T]."""
    T = T_operator(grid)

    def cT(lam):
        return relative_commutator_norm(
            graph_operator(grid, functools.partial(phi_scale, lam=lam)), T
        )

    assert cT(1.5) >= cT(1.2) > 0.0


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/tests/test_graphs.py <==
import functools

import numpy as np

from vbr import Grid
from vbr.graphs import (
    graph_operator,
    is_measure_preserving,
    phi_identity,
    phi_scale,
    phi_shift,
    phi_sqrt,
)


def test_identity_graph_is_identity_matrix():
    grid = Grid(P=4.0, N=128)
    N = graph_operator(grid, phi_identity)
    assert np.allclose(N, np.eye(grid.N))


def test_graph_rows_have_at_most_one_entry():
    grid = Grid(P=4.0, N=128)
    for phi in [
        phi_identity,
        functools.partial(phi_scale, lam=1.3),
        functools.partial(phi_sqrt, n=1.0),
        functools.partial(phi_shift, a=0.5),
    ]:
        N = graph_operator(grid, phi)
        assert np.all(N.sum(axis=1) <= 1.0 + 1e-9)
        assert set(np.unique(N)).issubset({0.0, 1.0})


def test_shift_acts_as_pullback():
    # (N_phi f)(p) = f(phi(p)); for phi(p)=p+a a linear test function shifts.
    grid = Grid(P=4.0, N=401)  # dp = 0.01, so a=0.5 lands on grid points
    a = 0.5
    N = graph_operator(grid, functools.partial(phi_shift, a=a))
    f = grid.points.copy()
    g = N @ f
    # interior points (image still on grid) should satisfy g(p) ~ p + a
    interior = grid.points + a <= grid.P
    assert np.allclose(g[interior], (grid.points + a)[interior], atol=grid.step)


def test_measure_preserving_classification():
    grid = Grid(P=4.0, N=401)
    assert is_measure_preserving(grid, phi_identity)
    assert is_measure_preserving(grid, functools.partial(phi_shift, a=0.5))
    # dilation by !=1 and the hyperbola compress momentum -> not 1-1 on grid
    assert not is_measure_preserving(grid, functools.partial(phi_scale, lam=1.7))
    assert not is_measure_preserving(grid, functools.partial(phi_sqrt, n=2.0))


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/tests/test_highenergy.py <==
import numpy as np
import pytest

from vbr.commutant import FiberSpace
from vbr import highenergy as he


def test_symmetrized_S_is_symmetric():
    sp = FiberSpace(K=40, A=8, b=1.0)
    S = he.symmetrized_S(sp)
    assert np.linalg.norm(S - S.T) < 1e-12


@pytest.mark.parametrize("b", [1.0, 2.0, 0.7])
def test_b_cancellation_symmetrized_kernel(b):
    """rho cancels: the symmetrized Plancherel kernel is b-independent."""
    direct = he.symmetrized_S(FiberSpace(K=30, A=8, b=1.0))
    via = he.symmetrized_S_via_plancherel(FiberSpace(K=30, A=8, b=b))
    assert np.linalg.norm(via - direct) / np.linalg.norm(direct) < 1e-12


def test_fiber_shift_is_T_exact():
    """tau_n (integer u-shift at fixed theta) commutes with T exactly."""
    sp = FiberSpace(K=10, A=6, b=1.0)
    n = 2
    tau = np.zeros((sp.D, sp.D))
    for j in range(sp.D):
        kk = sp.k_idx[j] + n
        if kk <= sp.K:
            tau[kk * sp.A + sp.a_idx[j], j] = 1.0
    T = np.diag(sp.T_phase())
    assert np.linalg.norm(tau @ T - T @ tau) < 1e-12


def test_n0_control_is_exactly_zero():
    """[tau_0, S] = 0, so the n=0 defect vanishes (validates the pipeline)."""
    sp = FiberSpace(K=60, A=4, b=1.0)
    S = he.symmetrized_S(sp)
    assert he.defect_same(S, sp, 0, R=30, W=5).raw < 1e-12
    assert he.defect_global(S, sp, 0, R=30, W=5, u_max=120).raw < 1e-12


def test_window_shapes():
    u = np.linspace(0, 20, 200)
    b = he.window(u, 10.0, 3.0, "bump")
    assert abs(b[np.argmin(np.abs(u - 10.0))] - 1.0) < 1e-2   # peak ~ 1 at center
    assert np.all(b[np.abs(u - 10.0) >= 3.0] == 0.0)          # compact support


def test_c1_resonance_is_suppressed():
    """The c=1 same-band channel is a resonance: much smaller than c=0.5,2."""
    sp = FiberSpace(K=200, A=4, b=1.0)
    S = he.symmetrized_S(sp)
    R, W = 40.0, np.sqrt(40.0)
    d1 = he.defect_scale(S, sp, 1, R, W, 1.0).ratio
    d_half = he.defect_scale(S, sp, 1, R, W, 0.5).ratio
    d_two = he.defect_scale(S, sp, 1, R, W, 2.0).ratio
    assert d1 < 0.1 * d_half
    assert d1 < 0.1 * d_two


def test_clean_probes_stay_order_one():
    """Clean non-resonant high-energy probes do NOT vanish (no Weyl sequence)."""
    sp = FiberSpace(K=400, A=4, b=1.0)
    S = he.symmetrized_S(sp)
    R, W = 80.0, np.sqrt(80.0)
    for c in (0.5, 2.0):
        assert he.defect_scale(S, sp, 1, R, W, c).ratio > 0.3


def test_branch_cancellation_excludes_identity():
    sp = FiberSpace(K=200, A=4, b=1.0)
    S = he.symmetrized_S(sp)
    with pytest.raises(AssertionError):
        he.signed_cancellation(S, sp, [0, 1], 40.0, np.sqrt(40.0), 0.5)


def test_single_pair_does_not_cancel_but_many_branches_do():
    """{±1} barely cancels; {±1,±2,±3} cancels strongly (multi-branch effect)."""
    R, W = 160.0, np.sqrt(160.0)
    sp = he.grid_for_R(R, A=4, umax_factor=5.0)
    S = he.symmetrized_S(sp)
    r2 = he.signed_cancellation(S, sp, [-1, 1], R, W, 0.5)
    r6 = he.signed_cancellation(S, sp, [-3, -2, -1, 1, 2, 3], R, W, 0.5)
    assert r2.rel_min > 0.5            # a single pair does not cancel
    assert r6.rel_min < 0.05           # six branches do
    assert r6.cond > 50                # near-linear-dependence of the blocks


def test_cancellation_improves_with_energy():
    """The multi-branch approximate null sequence sharpens as R grows."""
    F = [-3, -2, -1, 1, 2, 3]
    vals = {}
    for R in (40.0, 160.0):
        sp = he.grid_for_R(R, A=4, umax_factor=5.0)
        S = he.symmetrized_S(sp)
        vals[R] = he.signed_cancellation(S, sp, F, R, np.sqrt(R), 0.5).rel_min
    assert vals[160.0] < vals[40.0]


def test_cancelling_combination_is_positive_and_symmetric():
    """Minimizer is +/-n symmetric and realizable with positive coefficients."""
    R, W = 160.0, np.sqrt(160.0)
    sp = he.grid_for_R(R, A=4, umax_factor=5.0)
    S = he.symmetrized_S(sp)
    r = he.signed_cancellation(S, sp, [-3, -2, -1, 1, 2, 3], R, W, 0.5)
    assert r.symmetry > 0.9                     # |<c, reverse(c)>| ~ 1
    assert r.positive_min < 2.0 * r.sigma_min   # positive cone achieves it too


def test_Dscale_theta_convergence():
    """D_scale(c=0.5) is essentially A-independent (trend not a coarse artifact)."""
    R, W = 40.0, np.sqrt(40.0)
    vals = []
    for A in (4, 8):
        sp = FiberSpace(K=180, A=A, b=1.0)
        S = he.symmetrized_S(sp)
        vals.append(he.defect_scale(S, sp, 1, R, W, 0.5).ratio)
    assert abs(vals[0] - vals[1]) / vals[1] < 0.05


# --- Part F: dense-scale / full-output validation ---------------------------

def _best_wideband_rel(F, R, a=0.25, b=4.0, A=4):
    W = np.sqrt(R)
    sp = he.grid_for_R(R, A=A, umax_factor=max(5.0, b + 1))
    S = he.symmetrized_S(sp)
    p_in = he.window(sp.u, R, W, "bump")
    p_out = he.bandpass(sp.u, a * R, b * R)
    M = he._branch_matrix(S, sp, F, p_in, p_out)
    sv = np.linalg.svd(M, compute_uv=False)
    return sv[-1] / he._scale_block_strength_F(S, sp, p_in, p_out)


def test_wideband_best_is_flat_in_R():
    """The best multi-branch cancellation on a WIDE band does not decay with R
    (so Part E's single-scale decay is not a high-energy Weyl sequence)."""
    F = [-3, -2, -1, 1, 2, 3]
    r80 = _best_wideband_rel(F, 80.0)
    r320 = _best_wideband_rel(F, 320.0)
    assert r80 > 0.3                       # O(1), not an approximate null
    assert abs(r320 - r80) / r80 < 0.05    # flat in R


def test_cancellation_is_selected_scale_not_global():
    """An operator fit at c=0.5 is small there but O(1) across a dense holdout."""
    R, W, F = 160.0, np.sqrt(160.0), [-3, -2, -1, 1, 2, 3]
    sp = he.grid_for_R(R, A=4, umax_factor=5.0)
    S = he.symmetrized_S(sp)
    coeffs = he.fit_branch_coeffs(S, sp, F, R, W, [0.5])
    at_train = he.dscale_relative(S, sp, F, coeffs, R, W, 0.5)
    c_grid = np.logspace(np.log10(0.3), np.log10(0.95), 8)   # non-resonant holdout
    worst = max(he.dscale_relative(S, sp, F, coeffs, R, W, c) for c in c_grid)
    assert at_train < 0.05                 # cancels at the fitted scale
    assert worst > 0.3                     # but not on the holdout


def test_symbol_predicts_dense_scale():
    """|A_M(sqrt c) - A_M(1/sqrt c)| reproduces the measured D_scale(c) shape."""
    R, W, F = 160.0, np.sqrt(160.0), [-3, -2, -1, 1, 2, 3]
    sp = he.grid_for_R(R, A=4, umax_factor=5.0)
    S = he.symmetrized_S(sp)
    coeffs = he.fit_branch_coeffs(S, sp, F, R, W, [0.5])
    c_grid = np.logspace(np.log10(0.25), np.log10(4.0), 41)
    measured = np.array([he.dscale_relative(S, sp, F, coeffs, R, W, c) for c in c_grid])
    pred = he.symbol_defect(F, coeffs, c_grid)
    assert np.corrcoef(measured, pred)[0, 1] > 0.9


# --- Part G: symbol-level minimax -------------------------------------------

def test_symbol_minimax_decreasing_no_plateau():
    """eps_M decreases with M on a wide band (still decaying at large M)."""
    xlo, xhi = np.sqrt(0.25), np.sqrt(4.0)
    e8 = he.symbol_minimax(8, xlo, xhi)[0]
    e64 = he.symbol_minimax(64, xlo, xhi)[0]
    e256 = he.symbol_minimax(256, xlo, xhi)[0]
    assert e64 < e8 and e256 < e64        # monotone decreasing
    assert e256 < 0.85 * e64              # still meaningfully decaying (no plateau)


def test_symbol_minimax_matches_operator_minimizer():
    """The symbol minimizer aligns with the operator wide-band minimizer."""
    R, W, M = 160.0, np.sqrt(160.0), 4
    F = [n for n in range(-M, M + 1) if n != 0]
    sp = he.grid_for_R(R, A=4, umax_factor=5.0)
    S = he.symmetrized_S(sp)
    p_in = he.window(sp.u, R, W, "bump")
    p_out = he.bandpass(sp.u, 0.25 * R, 4.0 * R)
    Mat = he._branch_matrix(S, sp, F, p_in, p_out)
    _, _, Vt = np.linalg.svd(Mat, full_matrices=False)
    cop = Vt[-1]
    idx = {n: i for i, n in enumerate(F)}
    a_op = np.array([cop[idx[n]] + cop[idx[-n]] for n in range(1, M + 1)])
    a_op /= np.linalg.norm(a_op)
    _, a_sym = he.symbol_minimax(M, np.sqrt(0.25), np.sqrt(4.0))
    assert abs(a_op @ a_sym) > 0.95


# --- Part H: operator (multiplier) normalization ----------------------------

def _sup_over_mult(coeffs, Lam, ng=4000):
    """||A(x)-A(1/x)||_inf,band / ||A||_inf,circle  (operator-relevant ratio)."""
    M = len(coeffs); n = np.arange(1, M + 1)
    x = np.linspace(1.0 / Lam, Lam, ng)
    A_I = 2.0 * (coeffs[:, None] * np.cos(2 * np.pi * np.outer(n, x))).sum(0)
    D = A_I - 2.0 * (coeffs[:, None] * np.cos(2 * np.pi * np.outer(n, 1.0 / x))).sum(0)
    t = np.linspace(0, 1, 4000)
    A_inf = np.abs(2.0 * (coeffs[:, None] * np.cos(2 * np.pi * np.outer(n, t))).sum(0)).max()
    return np.abs(D).max() / A_inf


def test_operator_norm_floor_does_not_vanish():
    """Under operator (multiplier) norm the symbol defect plateaus positive and
    the floor grows with band width -- unlike the L2-normalized eps_M (-> 0)."""
    # L2-normalized keeps shrinking with M ...
    e_l2_64 = he.symbol_minimax(64, 0.5, 2.0, norm="l2")[0]
    e_l2_256 = he.symbol_minimax(256, 0.5, 2.0, norm="l2")[0]
    assert e_l2_256 < e_l2_64
    # ... but the operator-normalized ratio stays O(1) and barely moves 64->256
    op_narrow = _sup_over_mult(he.symbol_minimax(128, 0.5, 2.0)[1], 2.0)     # c[0.25,4]
    op_wide = _sup_over_mult(he.symbol_minimax(128, 0.25, 4.0)[1], 4.0)      # c[1/16,16]
    assert op_narrow > 0.2                       # positive floor, not vanishing
    assert op_wide > 1.5 * op_narrow             # floor grows with band width


# --- Part I: full-line symbol obstruction lemma -----------------------------

def test_fullline_lemma_lower_bound():
    """D = sup_{x>0}|A(x)-A(1/x)| >= (1/2)||A||_inf for any zero-mean symbol,
    independent of degree (the symbolic obstruction to kappa_T = 0)."""
    rng = np.random.default_rng(0)
    for M in (1, 4, 12, 24):
        for _ in range(5):
            a = rng.standard_normal(M)
            assert he.fullline_reciprocal_ratio(a, x_max=40.0, ng=40000) >= 0.5 - 1e-6
    # a single cosine saturates the trivial upper bound (=2), well above 1/2
    assert he.fullline_reciprocal_ratio(np.array([1.0]), x_max=40.0, ng=40000) > 1.9


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/tests/test_kernels.py <==
import numpy as np

from vbr import Grid
from vbr.kernels import S_operator, T_operator, T_phase, S_kernel


def test_T_phase_is_unit_modulus():
    p = np.linspace(0, 5, 50)
    assert np.allclose(np.abs(T_phase(p)), 1.0)


def test_T_phase_value_at_known_points():
    # p=1 -> exp(2 pi i) = 1 ; p=0.5 -> exp(i pi/2) = i
    assert np.isclose(T_phase(1.0), 1.0)
    assert np.isclose(T_phase(0.5), 1j)


def test_T_operator_is_diagonal_unitary():
    grid = Grid(P=3.0, N=64)
    T = T_operator(grid)
    # diagonal: off-diagonal entries vanish
    off = T - np.diag(np.diag(T))
    assert np.allclose(off, 0.0)
    # unitary
    assert np.allclose(T.conj().T @ T, np.eye(grid.N))


def test_S_kernel_symmetric_and_real():
    grid = Grid(P=2.0, N=50)
    S = S_operator(grid)
    assert np.allclose(S, S.T)
    assert np.isrealobj(S)


def test_S_kernel_matches_definition():
    assert np.isclose(S_kernel(0.0, 7.3), 1.0)  # cos(0) = 1
    assert np.isclose(S_kernel(0.25, 1.0), np.cos(np.pi))  # cos(4 pi * 0.25) = cos(pi)


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/vbr/__init__.py <==
"""vbr: numerical toy model for rigidity of graph-type modular invariants.

A small, self-contained package for studying candidate topological boundary
conditions of the doubled Virasoro TQFT through finite-grid modular kernels.
See the `notes/` directory for the physics background and the precise
conjecture being explored numerically.
"""

from .grid import Grid
from .kernels import T_phase, T_operator, S_kernel, S_operator
from .graphs import (
    phi_identity,
    phi_scale,
    phi_sqrt,
    phi_shift,
    graph_operator,
    is_measure_preserving,
)
from .commutators import (
    commutator,
    frobenius_norm,
    relative_commutator_norm,
    commutator_report,
)

__all__ = [
    "Grid",
    "T_phase",
    "T_operator",
    "S_kernel",
    "S_operator",
    "phi_identity",
    "phi_scale",
    "phi_sqrt",
    "phi_shift",
    "graph_operator",
    "is_measure_preserving",
    "commutator",
    "frobenius_norm",
    "relative_commutator_norm",
    "commutator_report",
]


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/vbr/commutant.py <==
"""T-exact commutant search for the doubled-Virasoro modular kernels.

Idea
----
The simplified T-generator multiplies a momentum state by exp(2 pi i P^2). Write
u = P^2 = k + theta with k = floor(u) in {0, ..., K} and theta = frac(u) in
[0, 1). Then exp(2 pi i u) = exp(2 pi i theta) depends ONLY on theta, so T acts
as a scalar phase on each theta-fiber. Consequently an operator commutes with T
**exactly** iff it preserves theta, i.e. it is block-diagonal in theta:

    (N f)_k(theta) = sum_l M_{kl}(theta) f_l(theta).

So the most general truncated T-invariant operator is a theta-dependent matrix
M(theta) of size (K+1) x (K+1). We then ask which such N also commute with the
modular S-kernel, by building the linear map

    L : M  |-->  [N, S]

and inspecting its (near-)nullspace. Null vectors are genus-one *modular
invariant candidates* -- NOT (yet) topological boundary conditions.

Conventions
-----------
With rho(P) = 4 sqrt(2) sinh(2 pi b P) sinh(2 pi P / b) the Virasoro Plancherel
density, and the fiber Jacobian du = dtheta at fixed k (so dP = du/(2 sqrt(u))):

1. character convention : kernel C(P,Q) = 2 sqrt(2) cos(4 pi P Q), measure dP;
2. Plancherel convention: kernel K(P,Q) = C(P,Q)/sqrt(rho(P) rho(Q)),
   measure rho(P) dP.

The two are related by conjugation with the diagonal D = diag(sqrt(rho)), which
is itself theta-block-diagonal, so they yield identical commutant nullspaces --
a built-in consistency check.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np

SQRT2 = np.sqrt(2.0)


# --- modular data -----------------------------------------------------------

def plancherel_rho(P: np.ndarray | float, b: float = 1.0) -> np.ndarray:
    """Virasoro Plancherel density rho(P) = 4 sqrt2 sinh(2pi b P) sinh(2pi P/b)."""
    P = np.asarray(P, dtype=float)
    return 4.0 * SQRT2 * np.sinh(2.0 * np.pi * b * P) * np.sinh(2.0 * np.pi * P / b)


def theta_quadrature(A: int, kind: str = "midpoint") -> tuple[np.ndarray, np.ndarray]:
    """Nodes/weights for integrating over theta in [0, 1)."""
    if kind == "midpoint":
        nodes = (np.arange(A) + 0.5) / A
        weights = np.full(A, 1.0 / A)
    elif kind == "legendre":
        x, w = np.polynomial.legendre.leggauss(A)  # on [-1, 1]
        nodes = 0.5 * (x + 1.0)
        weights = 0.5 * w
    else:
        raise ValueError(f"unknown quadrature {kind!r}")
    return nodes, weights


# --- the fibered momentum space --------------------------------------------

@dataclass
class FiberSpace:
    """Discretised momentum space fibered over theta = frac(P^2).

    States are indexed by (k, a), k in {0..K} and a a theta-quadrature node.
    The flat index is  idx = k * A + a.
    """

    K: int
    A: int
    b: float = 1.0
    quad: str = "midpoint"

    def __post_init__(self) -> None:
        self.Kp1 = self.K + 1
        self.theta, self.mu = theta_quadrature(self.A, self.quad)
        self.D = self.Kp1 * self.A

        k = np.repeat(np.arange(self.Kp1), self.A)        # length D
        a = np.tile(np.arange(self.A), self.Kp1)
        self.k_idx = k
        self.a_idx = a
        self.u = k + self.theta[a]
        self.P = np.sqrt(self.u)
        self.rho = plancherel_rho(self.P, self.b)

        jac = 1.0 / (2.0 * np.sqrt(self.u))               # dP/du
        self.wq_char = self.mu[a] * jac                   # dP measure
        self.wq_pl = self.mu[a] * self.rho * jac          # rho dP measure

    # -- operators -----------------------------------------------------------

    def S_matrix(self, convention: str = "character") -> np.ndarray:
        """The modular S operator as a D x D matrix in the coefficient basis.

        Conventions:
          'character'   : C(P,Q) * dP-measure on columns (well-conditioned);
          'plancherel'  : C/sqrt(rho rho) * rho-dP-measure on columns;
          'symmetrized' : the symmetric, b-INDEPENDENT representative
                          S~_ij = sqrt(wq_char_i) C_ij sqrt(wq_char_j)
                                = sqrt(2) d_i d_j cos(4 pi P_i P_j), d=sqrt(mu/P),
                          equal to D S_char D^{-1} with D=diag(sqrt(wq_char)) (a
                          theta-block-diagonal similarity, so it shares the
                          character nullspace dimension). This is the kernel
                          cos(4 pi sqrt(uv))/(uv)^(1/4) of vbr.highenergy; rho
                          cancels analytically, hence b-independence.
        """
        C = 2.0 * SQRT2 * np.cos(4.0 * np.pi * np.outer(self.P, self.P))
        if convention == "character":
            return C * self.wq_char[None, :]
        if convention == "plancherel":
            K = C / np.sqrt(np.outer(self.rho, self.rho))
            return K * self.wq_pl[None, :]
        if convention == "symmetrized":
            d = np.sqrt(self.wq_char)
            return (d[:, None] * d[None, :]) * C
        raise ValueError(f"unknown convention {convention!r}")

    def T_phase(self) -> np.ndarray:
        """Diagonal of the T operator: exp(2 pi i theta) (independent of k)."""
        return np.exp(2j * np.pi * self.theta[self.a_idx])

    def operator_from_fibers(self, M: np.ndarray) -> np.ndarray:
        """Assemble the D x D operator N from fiber matrices M[a] (A,Kp1,Kp1)."""
        M = np.asarray(M)
        N = np.zeros((self.D, self.D), dtype=M.dtype)
        for a in range(self.A):
            rows = np.arange(self.Kp1) * self.A + a
            N[np.ix_(rows, rows)] = M[a]
        return N

    def fiber_index(self, a: int, k: int, l: int) -> tuple[int, int]:
        """Flat (row, col) for fiber-a entry M_{kl}."""
        return k * self.A + a, l * self.A + a


# --- parameter subspaces ----------------------------------------------------

def subspace_templates(space: FiberSpace, kind: str, band: int = 1) -> list[tuple[int, int, int]]:
    """List of (a, k, l) parameter slots spanning a T-invariant subspace.

    kind:
      'diagonal' : M_{kl}(theta) diagonal in k (k == l)
      'band'     : |k - l| <= band
      'general'  : all real entries
    """
    Kp1, A = space.Kp1, space.A
    slots: list[tuple[int, int, int]] = []
    for a in range(A):
        for k in range(Kp1):
            for l in range(Kp1):
                if kind == "diagonal" and k != l:
                    continue
                if kind == "band" and abs(k - l) > band:
                    continue
                slots.append((a, k, l))
    return slots


def identity_coords(space: FiberSpace, slots: list[tuple[int, int, int]]) -> np.ndarray:
    """Coordinates of the identity operator in the given slot basis."""
    x = np.zeros(len(slots))
    for i, (a, k, l) in enumerate(slots):
        if k == l:
            x[i] = 1.0
    return x


# --- the commutator map L : M -> [N, S] -------------------------------------

def build_L(space: FiberSpace, S: np.ndarray, slots: list[tuple[int, int, int]]) -> np.ndarray:
    """Matrix of the linear map M -> [N, S] restricted to `slots`.

    Each slot (a, k, l) is a unit fiber entry, i.e. N = E_{r c} with
    r, c = fiber_index(a, k, l). Then [E_{rc}, S] = e_r S[c, :] - S[:, r] e_c,
    which we flatten (row-major) into a column of L. Shape: (D*D, len(slots)).
    """
    D = space.D
    L = np.zeros((D * D, len(slots)))
    for j, (a, k, l) in enumerate(slots):
        r, c = space.fiber_index(a, k, l)
        block = np.zeros((D, D))
        block[r, :] += S[c, :]
        block[:, c] -= S[:, r]
        L[:, j] = block.ravel()
    return L


@dataclass
class NullspaceResult:
    convention: str
    subspace: str
    K: int
    A: int
    n_params: int
    singular_values: np.ndarray          # ascending
    identity_residual: float             # ||L x_I|| / ||S||
    sigma_max: float

    def near_null_dim(self, rel_tol: float) -> int:
        if self.sigma_max == 0:
            return len(self.singular_values)
        return int(np.sum(self.singular_values < rel_tol * self.sigma_max))


def commutant_nullspace(
    space: FiberSpace,
    convention: str = "character",
    subspace: str = "general",
    band: int = 1,
) -> NullspaceResult:
    """SVD of L on the chosen T-invariant subspace; report (near-)nullspace."""
    S = space.S_matrix(convention)
    slots = subspace_templates(space, subspace, band=band)
    L = build_L(space, S, slots)

    sv = np.linalg.svd(L, compute_uv=False)        # descending
    sv_asc = sv[::-1].copy()
    sigma_max = float(sv[0]) if sv.size else 0.0

    x_I = identity_coords(space, slots)
    resid = float(np.linalg.norm(L @ x_I) / (np.linalg.norm(S) or 1.0))

    return NullspaceResult(
        convention=convention,
        subspace=subspace,
        K=space.K,
        A=space.A,
        n_params=len(slots),
        singular_values=sv_asc,
        identity_residual=resid,
        sigma_max=sigma_max,
    )


def relative_commutator_norm_from_fibers(space: FiberSpace, M: np.ndarray, S: np.ndarray) -> float:
    """||[N, S]||_F / (||N||_F ||S||_F) for an explicit fiber operator M."""
    N = space.operator_from_fibers(M)
    c = np.linalg.norm(N @ S - S @ N)
    denom = np.linalg.norm(N) * np.linalg.norm(S)
    return float(c / denom) if denom > 0 else float(c)


def shift_permutation(Kp1: int, m: int) -> np.ndarray:
    """(Kp1 x Kp1) truncated shift permutation k -> k + m (graph-type in k)."""
    P = np.zeros((Kp1, Kp1))
    for k in range(Kp1):
        l = k + m
        if 0 <= l < Kp1:
            P[k, l] = 1.0
    return P


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/vbr/commutators.py <==
"""Commutators of a candidate kernel with the modular generators.

A topological (genus-one modular invariant) boundary kernel N must commute with
the modular group action, generated by S and T:

    [N, S] = 0   and   [N, T] = 0.

On the finite grid these can only hold approximately. We quantify the
violation with a scale-free relative Frobenius norm

    || [N, K] ||_F / ( ||N||_F * ||K||_F ),

so that the numbers for different kernels and grids are comparable.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Callable

import numpy as np

from .grid import Grid
from .graphs import graph_operator, is_measure_preserving
from .kernels import S_operator, T_operator


def commutator(A: np.ndarray, B: np.ndarray) -> np.ndarray:
    """[A, B] = A B - B A."""
    return A @ B - B @ A


def frobenius_norm(M: np.ndarray) -> float:
    return float(np.linalg.norm(M))


def relative_commutator_norm(A: np.ndarray, B: np.ndarray) -> float:
    """|| [A, B] ||_F normalised by ||A||_F ||B||_F (0 if either is zero)."""
    denom = frobenius_norm(A) * frobenius_norm(B)
    c = frobenius_norm(commutator(A, B))
    return c / denom if denom > 0 else c


@dataclass(frozen=True)
class CommutatorReport:
    label: str
    measure_preserving: bool
    comm_S: float
    comm_T: float

    @property
    def comm_max(self) -> float:
        return max(self.comm_S, self.comm_T)


def commutator_report(
    grid: Grid,
    phi: Callable[[np.ndarray], np.ndarray],
    label: str,
) -> CommutatorReport:
    """Relative [N, S] and [N, T] norms for the graph kernel N_phi."""
    N = graph_operator(grid, phi)
    S = S_operator(grid)
    T = T_operator(grid)
    return CommutatorReport(
        label=label,
        measure_preserving=is_measure_preserving(grid, phi),
        comm_S=relative_commutator_norm(N, S),
        comm_T=relative_commutator_norm(N, T),
    )


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/vbr/graphs.py <==
"""Graph-type kernels N_phi(p, q) = delta(q - phi(p)).

A "graph-type" boundary kernel concentrates all of its weight on the graph of a
map phi: [0, P] -> R, i.e. it relates each momentum p to the single momentum
phi(p). As an integral operator,

    (N_phi f)(p) = integral delta(q - phi(p)) f(q) dq = f(phi(p)),

so N_phi is the pullback (composition) operator f |-> f o phi. On the grid we
realise it as a 0/1 matrix that sends row i (momentum p_i) to the column whose
momentum is closest to phi(p_i). For phi = identity this is the identity
matrix; the diagonal modular invariant.

The four maps requested:
    phi(p) = p            identity   (measure preserving, the diagonal case)
    phi(p) = lambda * p   dilation   (measure preserving iff lambda = 1)
    phi(p) = sqrt(p^2+n)  hyperbola  (not measure preserving for n != 0)
    phi(p) = p + a        shift      (measure preserving in the bulk)
"""

from __future__ import annotations

from typing import Callable

import numpy as np

from .grid import Grid


# --- the maps phi -----------------------------------------------------------

def phi_identity(p: np.ndarray) -> np.ndarray:
    return np.asarray(p, dtype=float)


def phi_scale(p: np.ndarray, lam: float) -> np.ndarray:
    return lam * np.asarray(p, dtype=float)


def phi_sqrt(p: np.ndarray, n: float) -> np.ndarray:
    p = np.asarray(p, dtype=float)
    return np.sqrt(np.clip(p**2 + n, 0.0, None))


def phi_shift(p: np.ndarray, a: float) -> np.ndarray:
    return np.asarray(p, dtype=float) + a


# --- the operator N_phi -----------------------------------------------------

def graph_operator(grid: Grid, phi: Callable[[np.ndarray], np.ndarray]) -> np.ndarray:
    """Build the 0/1 matrix for the graph kernel N_phi on the grid.

    Rows whose image phi(p_i) leaves the grid [0, P] are dropped (set to zero),
    reflecting the momentum cutoff. For phi = identity this returns the
    identity matrix exactly.
    """
    p = grid.points
    target = np.asarray(phi(p), dtype=float)
    cols = grid.index_of(target)

    M = np.zeros((grid.N, grid.N), dtype=float)
    valid = (cols >= 0) & (cols < grid.N)
    rows = np.nonzero(valid)[0]
    M[rows, cols[valid]] = 1.0
    return M


def is_measure_preserving(
    grid: Grid,
    phi: Callable[[np.ndarray], np.ndarray],
    tol: float = 1e-3,
) -> bool:
    """Finite-grid proxy for the measure-preserving condition |phi'| = 1.

    A graph map preserves Lebesgue measure on the momentum line iff its
    derivative has unit magnitude everywhere; then N_phi is an isometry. We
    test this by checking that the discrete slope |phi(p_{i+1}) - phi(p_i)| / dp
    equals 1 (within `tol`) on the portion of the grid whose image stays inside
    [0, P]. Expanding maps (lambda != 1) and the hyperbola fail this even though
    they may be injective on the grid; only the identity and bulk shift pass.
    This is a proxy, not a rigorous statement about the continuum map.
    """
    p = grid.points
    target = np.asarray(phi(p), dtype=float)
    inside = (target >= 0) & (target <= grid.P)
    if inside.sum() < 2:
        return False
    slopes = np.abs(np.diff(target[inside])) / grid.step
    return bool(np.all(np.abs(slopes - 1.0) < tol))


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/vbr/grid.py <==
"""Cutoff momentum grid.

Liouville momenta p run over [0, P]. We discretise with N evenly spaced points
and approximate integrals by the rectangle rule, so that

    integral_0^P f(p) dp  ~  sum_i f(p_i) * dp,    dp = P / (N - 1).

Operators built from integral kernels carry the `dp` weight (see kernels.py),
so that matrix multiplication reproduces kernel composition.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np


@dataclass(frozen=True)
class Grid:
    """Uniform grid of momenta on [0, P]."""

    P: float
    N: int

    def __post_init__(self) -> None:
        if self.P <= 0:
            raise ValueError("cutoff P must be positive")
        if self.N < 2:
            raise ValueError("need at least 2 grid points")

    @property
    def points(self) -> np.ndarray:
        """The momentum sample points p_0 = 0, ..., p_{N-1} = P."""
        return np.linspace(0.0, self.P, self.N)

    @property
    def step(self) -> float:
        """Grid spacing dp."""
        return self.P / (self.N - 1)

    def index_of(self, value: np.ndarray | float) -> np.ndarray:
        """Nearest grid index for a momentum value (or array of values)."""
        return np.round(np.asarray(value) / self.step).astype(int)


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/vbr/highenergy.py <==
"""High-energy localized u-shift Weyl-defect test (Part A).

Motivation
----------
The T-exact commutant search (notes/03) found a one-dimensional joint commutant
on a finite grid: only the diagonal identity commutes with both S and T. The
honest worry is whether that ``dim = 1`` is an artifact of truncation. The most
dangerous continuum artifact is a *high-energy approximate symmetry*

    tau_n :  u -> u + n,     n in Z \\ {0}.

This map is **exactly T-exact** (it preserves u mod 1, hence theta = P^2 mod 1),
and in momentum space it shrinks at high energy,

    sqrt(u + n) - sqrt(u) ~ n / (2 sqrt(u))  ->  0   as  u -> infinity,

so even with no exact non-diagonal invariant there may be Weyl-sequence-like
*approximate* null vectors localized at high u. This module measures, directly,
whether a localized u-shift approximately commutes with the modular S at high
energy.

The symmetrized, b-independent kernel
-------------------------------------
The nondegenerate Virasoro character S-kernel consistent with the real T-phase
``T(P) = exp(2 pi i (P^2 - 1/24))`` is the *b-independent* cosine

    C(P, Q) = 2 sqrt(2) cos(4 pi P Q).

b enters only through the Plancherel density rho(P), but rho cancels exactly
under the unitary symmetrization g(u) = sqrt(w(u)) f(u) with the fiber weight
w(u) = rho(sqrt u) / (2 sqrt u). The symmetric kernel is

    S_tilde(u, v) = sqrt(2) cos(4 pi sqrt(u v)) / (u v)^(1/4),

which carries **no b** (see notes/04). As a matrix on the (k, theta) fiber grid
with du-quadrature weights mu, the symmetric representative is

    Shat_ij = sqrt(2) d_i d_j cos(4 pi P_i P_j),    d_i = sqrt(mu_i / P_i),

using sqrt(u_i u_j) = P_i P_j and (u_i u_j)^(1/4) = sqrt(P_i P_j). Shat is
symmetric and, in the continuum, an involution (Shat^2 = 1), so ||Shat||_op ~ 1
sets the natural O(1) scale for the defects below.

Why operator-norm defects, not the global Frobenius ratio
---------------------------------------------------------
``||[N, S]||_F / (||N||_F ||S||_F)`` is misleading here: ||S_tilde||_F involves
int_0^U u^{-1/2} du = 2 sqrt(U), which *diverges with the global cutoff U*, so the
ratio can trend to zero merely because the denominator grows. We instead use
*localized operator-norm* defects intrinsic to the energy window (see the three
``defect_*`` functions). The global Frobenius number is available only as a
secondary diagnostic.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np

from vbr.commutant import FiberSpace

SQRT2 = np.sqrt(2.0)


# --- the symmetrized, b-independent modular kernel --------------------------

def symmetrized_S(sp: FiberSpace) -> np.ndarray:
    """Symmetric b-independent modular S in the u-basis (see module docstring).

    Shat_ij = sqrt(2) d_i d_j cos(4 pi P_i P_j),  d_i = sqrt(mu_i / P_i),
    where mu_i is the du-integration weight at node i. Shat is symmetric and
    approximates an involution; the overall constant is irrelevant to the
    (dimensionless) defect ratios.
    """
    mu = sp.mu[sp.a_idx]                      # du-quadrature weight per node
    d = np.sqrt(mu / sp.P)
    C = np.cos(4.0 * np.pi * np.outer(sp.P, sp.P))
    return SQRT2 * (d[:, None] * d[None, :]) * C


# --- T-exact localized shift and window projectors --------------------------

def window(u: np.ndarray, center: float, halfwidth: float, kind: str = "bump") -> np.ndarray:
    """Diagonal of a localized window projector chi((u - center)/halfwidth).

    'bump'     : smooth, compactly supported on [center-W, center+W], peak 1;
    'gaussian' : exp(-x^2/2) with x = (u-center)/W (W = std);
    'sharp'    : indicator of |u - center| <= W (Gibbs leakage; use as a check).
    """
    x = (u - center) / halfwidth
    if kind == "sharp":
        return (np.abs(x) <= 1.0).astype(float)
    if kind == "gaussian":
        return np.exp(-0.5 * x * x)
    if kind == "bump":
        w = np.zeros_like(u, dtype=float)
        inside = np.abs(x) < 1.0
        w[inside] = np.exp(1.0 - 1.0 / (1.0 - x[inside] ** 2))
        return w
    raise ValueError(f"unknown window kind {kind!r}")


def bandpass(u: np.ndarray, u_lo: float, u_max: float) -> np.ndarray:
    """Diagonal of the sharp output projector onto u in [u_lo, u_max].

    The lower cut u_lo (a few units) is essential for the full-output defect: at
    u < |n| the shift tau_n's row clips at the grid floor, leaving an
    *uncancelled* S(u, v+n) term whose magnitude ~ 1/(u v)^(1/4) is largest
    exactly there, which would otherwise dominate the operator norm as a pure
    boundary artifact. u_lo also drops the most under-resolved low-P cells.
    """
    return ((u >= u_lo) & (u <= u_max)).astype(float)


def commutator_columns(
    Shat: np.ndarray, sp: FiberSpace, n: int, cols: np.ndarray
) -> np.ndarray:
    """Selected columns of [tau_n, Shat] = tau_n Shat - Shat tau_n.

    tau_n CONVENTION (Convention A): as a basis-state map it shifts the fiber
    index up at fixed theta,

        tau_n |k, theta> = |k + n, theta>,   equivalently  (tau_n f)_k = f_{k-n}.

    It is the *exact* integer shift in u = k + theta (no interpolation), so it
    preserves u mod 1 and is theta-block-diagonal => [tau_n, T] = 0 exactly. With
    this convention the matrix elements are

        [tau_n, Shat](u, v) = Shat(u - n, v) - Shat(u, v + n),

    so for input u ~ R and output v ~ c R the two phase channels are
    2 pi n sqrt(c) and 2 pi n / sqrt(c) (used in defect_scale's resonance note).

    BOUNDARY HANDLING: states whose shifted index k +/- n leaves {0, ..., K} are
    dropped (zero-padded). Keep windows away from the grid edges
    (R - W > |n| + margin and the output band well inside [0, K]) so this
    clipping never pollutes the defect. Only the columns in ``cols`` are returned
    (the localized input window touches few modes). Shape: (D, len(cols)).
    """
    SJ = Shat[:, cols]                         # (D, |cols|)

    # (tau_n Shat)[i, :] = Shat[src(i), :] with src(i) = (k_i - n, a_i)
    k_src = sp.k_idx - n
    valid_src = (k_src >= 0) & (k_src <= sp.K)
    src = k_src * sp.A + sp.a_idx
    T1 = np.zeros_like(SJ)
    T1[valid_src] = SJ[src[valid_src]]

    # (Shat tau_n)[:, c] = Shat[:, tgt(cols[c])] with tgt(j) = (k_j + n, a_j)
    kJ, aJ = sp.k_idx[cols], sp.a_idx[cols]
    k_tgt = kJ + n
    valid_tgt = (k_tgt >= 0) & (k_tgt <= sp.K)
    tgt = k_tgt * sp.A + aJ
    T2 = np.zeros_like(SJ)
    T2[:, valid_tgt] = Shat[:, tgt[valid_tgt]]

    return T1 - T2


@dataclass
class Defect:
    """One localized operator-norm defect and its dimensionless ratio."""

    raw: float          # ||P_out [tau_n, Shat] P_in||_op
    s_block: float      # ||P_out Shat P_in||_op  (the coupling being probed)

    @property
    def ratio(self) -> float:
        return self.raw / self.s_block if self.s_block > 0 else float("nan")


def _block_op_norm(mat_rows: np.ndarray, p_out: np.ndarray) -> float:
    """Largest singular value of diag(p_out) @ mat, dropping zero output rows."""
    rows = np.nonzero(p_out)[0]
    if rows.size == 0:
        return 0.0
    B = mat_rows[rows] * p_out[rows, None]
    if not np.any(B):
        return 0.0
    return float(np.linalg.norm(B, 2))


def defect(Shat: np.ndarray, sp: FiberSpace, n: int, p_in: np.ndarray, p_out: np.ndarray) -> Defect:
    """Operator-norm defect ||P_out [tau_n, Shat] P_in||_op and its ratio.

    The ratio normalizes by ||P_out Shat P_in||_op, i.e. the size of the S
    coupling between the input window and the output band, giving a
    scale-invariant 'fraction of the coupling that fails to commute'.
    """
    cols = np.nonzero(p_in)[0]
    if cols.size == 0:
        return Defect(raw=0.0, s_block=0.0)
    p_in_c = p_in[cols]

    C = commutator_columns(Shat, sp, n, cols) * p_in_c[None, :]
    SB = Shat[:, cols] * p_in_c[None, :]
    return Defect(raw=_block_op_norm(C, p_out), s_block=_block_op_norm(SB, p_out))


# --- the three diagnostics (notes/04, GPT's D_same / D_global / D_scale) ----

def defect_same(Shat, sp, n, R, W, kind="bump") -> Defect:
    """Same-band defect: input and output both windowed at u ~ R.

    NB: at this scale (c = 1) BOTH phase channels are 2 pi n sqrt(1) = 2 pi n
    ≡ 0 (mod 2 pi), a resonance that can make this defect *artificially small*
    (the two shifted kernels Shat(u-n,v) and Shat(u,v+n) nearly cancel). It is a
    resonant channel, not evidence of a global symmetry; cross-check with
    defect_scale at the clean non-resonant scales c = 0.5, 2.
    """
    p = window(sp.u, R, W, kind)
    return defect(Shat, sp, n, p, p)


def defect_global(Shat, sp, n, R, W, u_max, u_lo=4.0, kind="bump") -> Defect:
    """Full-output defect: input windowed at u ~ R, output band [u_lo, u_max].

    The primary indicator: does the localized high-energy shift approximately
    commute with the *full* S, not just the same-band block? The lower cut u_lo
    removes the tau_n boundary-clip artifact (see ``bandpass``); set u_lo a few
    units above max|n|.
    """
    p_in = window(sp.u, R, W, kind)
    p_out = bandpass(sp.u, u_lo, u_max)
    return defect(Shat, sp, n, p_in, p_out)


def defect_scale(Shat, sp, n, R, W, c, kind="bump") -> Defect:
    """Scale-resolved defect: input at u ~ R, output band at u ~ c R (width c W).

    With input u ~ R and output v ~ c R, the commutator's two phase channels are

        2 pi n sqrt(c)   and   2 pi n / sqrt(c).

    A *resonance* (the defect shrinking for the trivial reason that the shifted
    kernels nearly cancel) needs n sqrt(c) in Z and/or n / sqrt(c) in Z. Hence:

      - c = 1            : sqrt(c) = 1, both channels = 2 pi n -> strong resonance
                           baseline for ALL n;
      - c = 0.5, c = 2   : sqrt(c) = 1/sqrt2, sqrt2 (irrational) -> NO n resonates
                           -> the cleanest discriminators of a genuine global
                           approximate symmetry;
      - c = 0.25, c = 4  : sqrt(c) = 1/2, 2; one channel is integer for all n, the
                           other (n/2 or 2n) is integer only for EVEN n -> a
                           *structured* (even-n) resonance control, NOT all-n.

    Lead the conclusion on c = 0.5 and c = 2.
    """
    p_in = window(sp.u, R, W, kind)
    p_out = window(sp.u, c * R, c * W, kind)
    return defect(Shat, sp, n, p_in, p_out)


# --- baselines / convergence diagnostics ------------------------------------

# --- Part E: finite-branch signed cancellation -----------------------------

def branch_block(Shat: np.ndarray, sp: FiberSpace, n: int, p_in: np.ndarray, p_out: np.ndarray) -> np.ndarray:
    """The windowed commutator block  P_out [tau_n, Shat] P_in  (dense 2D).

    Same object whose operator norm is the Part-A defect; here we keep the full
    block so signed combinations sum linearly: P_out [sum_n c_n tau_n, Shat] P_in
    = sum_n c_n * branch_block(n).
    """
    cols = np.nonzero(p_in)[0]
    C = commutator_columns(Shat, sp, n, cols) * p_in[cols][None, :]
    rows = np.nonzero(p_out)[0]
    return C[rows] * p_out[rows, None]


def _positive_min_norm(M: np.ndarray, restarts: int = 40, iters: int = 400, seed: int = 0) -> float:
    """Approx min over {c >= 0, ||c|| = 1} of ||M c||_2 (projected gradient).

    Compares the signed cancellation (= smallest singular value) against the best
    achievable with NON-negative coefficients only.
    """
    rng = np.random.default_rng(seed)
    G = M.T @ M
    best = np.inf
    for _ in range(restarts):
        c = np.abs(rng.standard_normal(M.shape[1]))
        c /= np.linalg.norm(c) or 1.0
        step = 1.0 / (np.linalg.norm(G, 2) + 1e-12)
        for _ in range(iters):
            c = c - step * (G @ c)
            np.maximum(c, 0.0, out=c)
            nrm = np.linalg.norm(c)
            if nrm < 1e-14:
                break
            c /= nrm
        if nrm >= 1e-14:
            best = min(best, float(np.sqrt(max(c @ (G @ c), 0.0))))
    return best


@dataclass
class CancellationResult:
    F: list
    c_scale: float
    svals: np.ndarray            # singular values of [vec(block_n)], descending
    col_norms: np.ndarray        # per-branch Frobenius defect ||block_n||
    cmin: np.ndarray             # minimizing signed coefficients (unit norm)
    block_strength: float        # ||P_out Shat P_in||_F
    positive_min: float          # best ||M c|| with c >= 0, ||c||=1

    @property
    def sigma_min(self) -> float:
        return float(self.svals[-1])

    @property
    def cond(self) -> float:
        return float(self.svals[0] / self.svals[-1]) if self.svals[-1] > 0 else float("inf")

    @property
    def rel_min(self) -> float:
        """Best signed cancellation as a fraction of a typical single-branch defect."""
        return float(self.svals[-1] / np.median(self.col_norms))

    @property
    def symmetry(self) -> float:
        """|<cmin, reverse(cmin)>|: ~1 if the minimizer is +/-n symmetric."""
        return float(abs(self.cmin @ self.cmin[::-1]))


def signed_cancellation(
    Shat: np.ndarray, sp: FiberSpace, F, R: float, W: float, c_scale: float, kind: str = "bump"
) -> CancellationResult:
    """Can a SIGNED combination N_F = sum_{n in F} c_n tau_n cancel [N_F, Shat]?

    Builds M = [vec(block_n)]_{n in F} (scale-resolved: input ~R, output ~c_scale*R)
    and SVDs it. sigma_min = min over ||c||=1 of ||sum_n c_n block_n||_F: the best
    achievable cancellation. cond = sigma_max/sigma_min and rel_min = sigma_min /
    median(||block_n||) say whether the per-branch commutators are near-dependent
    (=> cancellation possible) or well separated (=> finite-branch linear rigidity).
    n = 0 must NOT be in F (identity commutes trivially).
    """
    F = list(F)
    assert 0 not in F, "exclude the n=0 identity branch"
    p_in = window(sp.u, R, W, kind)
    p_out = window(sp.u, c_scale * R, c_scale * W, kind)
    blocks = [branch_block(Shat, sp, n, p_in, p_out).ravel() for n in F]
    M = np.stack(blocks, axis=1)                       # (block_size, |F|)
    col_norms = np.linalg.norm(M, axis=0)
    sv = np.linalg.svd(M, compute_uv=False)
    _, _, Vt = np.linalg.svd(M, full_matrices=False)
    cmin = Vt[-1]
    # block strength ||P_out Shat P_in||_F
    cols = np.nonzero(p_in)[0]
    rows = np.nonzero(p_out)[0]
    SB = (Shat[np.ix_(rows, cols)] * p_in[cols][None, :]) * p_out[rows, None]
    return CancellationResult(
        F=F, c_scale=c_scale, svals=sv, col_norms=col_norms, cmin=cmin,
        block_strength=float(np.linalg.norm(SB)),
        positive_min=_positive_min_norm(M),
    )


# --- Part F: dense-scale / full-output validation of the cancellation -------

def _branch_matrix(Shat, sp, F, p_in, p_out) -> np.ndarray:
    """Columns = vec(P_out [tau_n, Shat] P_in) for n in F. Shape (block, |F|)."""
    return np.stack([branch_block(Shat, sp, n, p_in, p_out).ravel() for n in F], axis=1)


def fit_branch_coeffs(Shat, sp, F, R, W, train_cs, kind="bump") -> np.ndarray:
    """Unit-norm coefficients c minimizing ||sum_n c_n [tau_n,Shat]|| on the
    *stacked* train scale-blocks (the smallest right singular vector). This is the
    operator we then VALIDATE on held-out scales / the full output."""
    p_in = window(sp.u, R, W, kind)
    Ms = []
    for cs in train_cs:
        p_out = window(sp.u, cs * R, cs * W, kind)
        Ms.append(_branch_matrix(Shat, sp, F, p_in, p_out))
    M = np.vstack(Ms)
    _, _, Vt = np.linalg.svd(M, full_matrices=False)
    return Vt[-1]


def _scale_block_strength_F(Shat, sp, p_in, p_out) -> float:
    cols = np.nonzero(p_in)[0]
    rows = np.nonzero(p_out)[0]
    SB = (Shat[np.ix_(rows, cols)] * p_in[cols][None, :]) * p_out[rows, None]
    return float(np.linalg.norm(SB))


def dscale_relative(Shat, sp, F, coeffs, R, W, c_scale, kind="bump") -> float:
    """Relative defect ||combined scale-block||_F / ||S_tilde scale-block||_F for a
    FIXED coefficient vector (Part-A-consistent relative defect, combined operator)."""
    p_in = window(sp.u, R, W, kind)
    p_out = window(sp.u, c_scale * R, c_scale * W, kind)
    M = _branch_matrix(Shat, sp, F, p_in, p_out)
    raw = float(np.linalg.norm(M @ coeffs))
    sb = _scale_block_strength_F(Shat, sp, p_in, p_out)
    return raw / sb if sb > 0 else raw


def operator_window_opnorm(sp, F, coeffs, p_in) -> float:
    """||N_F P_in||_op for N_F = sum_n coeffs_n tau_n (the localized operator norm)."""
    cols = np.nonzero(p_in)[0]
    rowmap: dict[int, int] = {}
    triples = []
    for jc, j in enumerate(cols):
        k, a, chi = int(sp.k_idx[j]), int(sp.a_idx[j]), float(p_in[j])
        for ci, n in enumerate(F):
            kk = k + n
            if 0 <= kk <= sp.K:
                ridx = kk * sp.A + a
                rowmap.setdefault(ridx, len(rowmap))
                triples.append((rowmap[ridx], jc, coeffs[ci] * chi))
    if not rowmap:
        return 0.0
    N = np.zeros((len(rowmap), len(cols)))
    for r, c, v in triples:
        N[r, c] += v
    return float(np.linalg.norm(N, 2))


def bandglobal_relative(Shat, sp, F, coeffs, R, W, alpha, beta, kind="bump") -> dict:
    """Bandpassed full-output defect ||P_[aR,bR] [N_F,Shat] P_R||_op / ||N_F P_R||_op.

    An UPPER BOUND on the true kappa_T (N_F is one specific T-exact unit-direction).
    Returns op-norm raw defect, ||N_F P_in||, and their ratio.
    """
    p_in = window(sp.u, R, W, kind)
    p_out = bandpass(sp.u, alpha * R, beta * R)
    cols = np.nonzero(p_in)[0]
    rows = np.nonzero(p_out)[0]
    M = _branch_matrix(Shat, sp, F, p_in, p_out)
    combo = (M @ coeffs).reshape(len(rows), len(cols))
    raw_op = float(np.linalg.norm(combo, 2))
    nf = operator_window_opnorm(sp, F, coeffs, p_in)
    return dict(raw_op=raw_op, op_N=nf, rel=raw_op / nf if nf > 0 else float("inf"))


def symbol_minimax(M, x_lo, x_hi, ng=8000, positive=False, norm="l2", restarts=40, iters=1500):
    """Symbol-level minimax (Part G): how reciprocal-symmetric can a degree-M
    cosine symbol be made on [x_lo, x_hi]?

    A_M(x) = sum_{n=1}^M a_n * 2 cos(2 pi n x) (no constant term). The leading
    high-energy dense-scale defect is |A_M(sqrt c) - A_M(1/sqrt c)| = |sum a_n
    psi_n(x)| with psi_n(x) = 2cos(2 pi n x) - 2cos(2 pi n / x), x = sqrt c.
    Returns (eps_M, coeffs):
      eps_M = inf ||sum a_n psi_n||_L2 / (norm of a or of A_M).
    `norm`: 'coeff' (||a||_2 = 1) or 'l2' (||A_M||_L2 = 1). The M -> infinity
    behaviour of eps_M is the symbol-level version of the kappa_T gap question.
    """
    x = np.linspace(x_lo, x_hi, ng)
    n = np.arange(1, M + 1)
    phi = 2.0 * np.cos(2.0 * np.pi * np.outer(n, x))
    psi = phi - 2.0 * np.cos(2.0 * np.pi * np.outer(n, 1.0 / x))
    dx = (x_hi - x_lo) / (ng - 1)
    G = (psi @ psi.T) * dx
    H = (phi @ phi.T) * dx if norm == "l2" else np.eye(M)

    if not positive:
        w, V = np.linalg.eigh(np.linalg.solve(H, G))
        a = V[:, 0]
        a = a / (a[np.argmax(np.abs(a))] if a[np.argmax(np.abs(a))] != 0 else 1.0)
        return float(np.sqrt(max(w[0], 0.0))), a / np.linalg.norm(a)

    # positive cone: minimise the generalised Rayleigh quotient a^T G a / a^T H a
    # over a >= 0 (projected gradient, multi-restart).
    rng = np.random.default_rng(0)
    best_val, best_a = np.inf, None
    Hn = np.linalg.norm(H, 2)
    for _ in range(restarts):
        a = np.abs(rng.standard_normal(M))
        a /= np.linalg.norm(a) or 1.0
        step = 0.5 / (np.linalg.norm(G, 2) + Hn)
        for _ in range(iters):
            num, den = a @ G @ a, a @ H @ a
            grad = 2.0 * (G @ a * den - H @ a * num) / (den * den)
            a = np.maximum(a - step * grad, 0.0)
            nz = np.linalg.norm(a)
            if nz < 1e-13:
                break
            a /= nz
        if nz >= 1e-13:
            val = np.sqrt(max((a @ G @ a) / (a @ H @ a), 0.0))
            if val < best_val:
                best_val, best_a = float(val), a.copy()
    return best_val, best_a


def fullline_reciprocal_ratio(coeffs, x_max=60.0, ng=120000) -> float:
    """D / ||A||_inf with D = sup_{x>0} |A(x) - A(1/x)|, A(x)=2 sum a_n cos(2 pi n x).

    The Part I lemma guarantees this is >= 1/2 for any zero-mean symbol (here, any
    coefficient vector with no n=0 term), independent of degree -- the symbolic
    obstruction to kappa_T = 0 under the operator (multiplier) norm.
    """
    a = np.asarray(coeffs, dtype=float)
    n = np.arange(1, len(a) + 1)
    x = np.linspace(1.0 / x_max, x_max, ng)

    def A(z):
        return 2.0 * (a[:, None] * np.cos(2.0 * np.pi * np.outer(n, z))).sum(0)

    D = float(np.abs(A(x) - A(1.0 / x)).max())
    t = np.linspace(0.0, 1.0, 4000)
    A_inf = float(np.abs(A(t)).max())
    return D / A_inf if A_inf > 0 else 0.0


def trig_symbol(F, coeffs, t) -> np.ndarray:
    """A(t) = sum_n c_n exp(2 pi i n t); real for +/-n-symmetric real coeffs."""
    n = np.asarray(F, dtype=float)[:, None]
    t = np.atleast_1d(np.asarray(t, dtype=float))[None, :]
    return (np.asarray(coeffs, dtype=float)[:, None] * np.exp(2j * np.pi * n * t)).sum(0).real


def symbol_defect(F, coeffs, c_grid) -> np.ndarray:
    """Leading-symbol prediction |A(sqrt c) - A(1/sqrt c)| for D_scale(c)."""
    c_grid = np.asarray(c_grid, dtype=float)
    return np.abs(trig_symbol(F, coeffs, np.sqrt(c_grid)) - trig_symbol(F, coeffs, 1.0 / np.sqrt(c_grid)))


def involution_residual(sp: FiberSpace) -> tuple[float, float]:
    """(||Shat^2 - I|| / ||I||, ||Shat||_op) as a faithfulness check.

    The continuum modular S is an involution; on the grid Shat^2 -> I and
    ||Shat||_op -> 1 only as the quadrature resolves cos(4 pi P_i P_j) AND the
    cutoff is pushed out. A LARGE global residual is expected (S is nonlocal, so
    the finite u-window leaks) and is NOT by itself an experiment failure --
    interpret defects via their stability under Umax / A instead (see
    involution_residual_local for separating cutoff leakage from genuine error).
    """
    Shat = symmetrized_S(sp)
    S2 = Shat @ Shat
    I = np.eye(sp.D)
    res = float(np.linalg.norm(S2 - I) / np.linalg.norm(I))
    opn = float(np.linalg.norm(Shat, 2))
    return res, opn


def involution_residual_local(sp: FiberSpace, u_maxes) -> list[tuple[float, float]]:
    """Localized involution check ||P_U (Shat^2 - I) P_U||_op vs cutoff U.

    Restricting Shat^2 - I to the interior band u <= U separates *cutoff leakage*
    (the residual concentrated near the upper edge, which should shrink relative
    to the interior as U grows) from *genuine quadrature error* (residual present
    deep in the interior). Returns [(U, ||P_U(Shat^2 - I)P_U||_op), ...].
    """
    Shat = symmetrized_S(sp)
    S2 = Shat @ Shat
    out = []
    for U in u_maxes:
        ix = np.nonzero(sp.u <= U)[0]
        if ix.size == 0:
            out.append((float(U), 0.0))
            continue
        B = S2[np.ix_(ix, ix)] - np.eye(ix.size)
        out.append((float(U), float(np.linalg.norm(B, 2))))
    return out


def symmetrized_S_via_plancherel(sp: FiberSpace) -> np.ndarray:
    """Symmetric S built from the Plancherel-convention operator (rho-cancellation).

    Symmetrizing the Plancherel matrix S_pl[i,j] = (C_ij / sqrt(rho_i rho_j)) * W_j
    (measure W_j = mu_j rho_j / (2 P_j)) gives Shat_ij = sqrt(W_i/W_j) S_pl[i,j],
    in which the rho factors cancel analytically. The result must equal
    symmetrized_S(sp) for ANY b -- the numerical b-independence consistency check.
    """
    mu = sp.mu[sp.a_idx]
    W = mu * sp.rho / (2.0 * sp.P)           # Plancherel measure weight, rho dP
    S_pl = sp.S_matrix("plancherel")
    sw = np.sqrt(W)
    return (sw[:, None] / sw[None, :]) * S_pl


def window_is_safe(sp: FiberSpace, R: float, W: float, n: int, u_max: float, margin: float = 2.0) -> bool:
    """Whether the (R, W) window and its n-shift sit safely inside [0, u_max].

    Ensures tau_n's boundary clipping cannot pollute the defect:
        R - W > |n| + margin   and   R + W + |n| < u_max - margin.
    """
    return (R - W > abs(n) + margin) and (R + W + abs(n) < u_max - margin)


def grid_for_R(R: float, A: int, umax_factor: float = 8.0, margin: int = 6, quad: str = "midpoint") -> FiberSpace:
    """A FiberSpace whose u-range covers the largest output band needed at R."""
    K = int(np.ceil(umax_factor * R)) + margin
    return FiberSpace(K=K, A=A, b=1.0, quad=quad)


==> anc/virasoro-boundary-rigidity-arxiv-v1-code/vbr/kernels.py <==
"""Formal modular kernels on the cutoff grid.

These are deliberately simplified stand-ins for the genus-one modular data of
the (doubled) Virasoro TQFT, stripped down to the structural features that
matter for the rigidity question:

    T(p)   = exp(2 pi i p^2)        (a pure momentum-dependent phase; diagonal)
    S(p,q) = cos(4 pi p q)          (a symmetric real integral kernel)

The genuine Virasoro modular S-kernel for non-degenerate (Liouville) momenta is
proportional to cos(4 pi p q); the genuine T acts by the phase
exp(2 pi i (Delta_p - c/24)) with Delta_p = (Q/2)^2 + p^2. We keep only
p^2 in the phase and drop normalisation constants, since the rigidity argument
turns on the *functional* dependence, not on overall constants. See
notes/01_ansatz.md for the correspondence.

Convention: an integral kernel K(p,q) is turned into a matrix that acts on
grid-sampled functions by left multiplication, with the quadrature weight `dp`
folded in, so that (K_op @ L_op) reproduces the composed kernel
integral K(p,r) L(r,q) dr.
"""

from __future__ import annotations

import numpy as np

from .grid import Grid


def T_phase(p: np.ndarray | float) -> np.ndarray:
    """The diagonal T-phase t(p) = exp(2 pi i p^2)."""
    p = np.asarray(p, dtype=float)
    return np.exp(2j * np.pi * p**2)


def T_operator(grid: Grid) -> np.ndarray:
    """T as a diagonal operator on the grid.

    Because T(p, q) = delta(p - q) t(p), the operator carries no `dp` weight.
    """
    return np.diag(T_phase(grid.points))


def S_kernel(p: np.ndarray | float, q: np.ndarray | float) -> np.ndarray:
    """The S-kernel S(p, q) = cos(4 pi p q)."""
    p = np.asarray(p, dtype=float)
    q = np.asarray(q, dtype=float)
    return np.cos(4.0 * np.pi * p * q)


def S_operator(grid: Grid) -> np.ndarray:
    """S as an integral operator on the grid (symmetric, real).

    S_op[i, j] = cos(4 pi p_i p_j) * dp, so that S_op @ f approximates
    integral S(p, q) f(q) dq.
    """
    p = grid.points
    return S_kernel(p[:, None], p[None, :]) * grid.step

